Comparison of Accuracy and Scalability of Gauss-Newton and Alternating Least Squares for CP Decomposition

Alternating least squares is the most widely used algorithm for CP tensor decomposition. However, alternating least squares may exhibit slow or no convergence, especially when high accuracy is required. An alternative approach is to regard CP decomposition as a nonlinear least squares problem and employ Newton-like methods. Direct solution of linear systems involving an approximated Hessian is generally expensive. However, recent advancements have shown that use of an implicit representation of the linear system makes these methods competitive with alternating least squares. We provide the first parallel implementation of a Gauss-Newton method for CP decomposition, which iteratively solves linear least squares problems at each Gauss-Newton step. In particular, we leverage a formulation that employs tensor contractions for implicit matrix-vector products within the conjugate gradient method. The use of tensor contractions enables us to employ the Cyclops library for distributed-memory tensor computations to parallelize the Gauss-Newton approach with a high-level Python implementation. In addition, we propose a regularization scheme for Gauss-Newton method to improve convergence properties without any additional cost. We study the convergence of variants of the Gauss-Newton method relative to ALS for finding exact CP decompositions as well as approximate decompositions of real-world tensors. We evaluate the performance of sequential and parallel versions of both approaches, and study the parallel scalability on the Stampede2 supercomputer.

==> results/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "63.17840952483693\n",
      "2\n",
      "------------\n",
      "72.5729350925092\n",
      "4\n",
      "------------\n",
      "83.36441115807192\n",
      "8\n",
      "------------\n",
      "95.76056196257369\n",
      "16\n",
      "------------\n",
      "110.00000000000004\n",
      "32\n",
      "------------\n"
     ]
    }
   ],
   "source": [
    "N=55\n",
    "p = 1\n",
    "for i in range(5):\n",
    "    N = N*(2**(1/5))\n",
    "    p=p*2\n",
    "    print(N)\n",
    "    print(p)\n",
    "    print('------------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def lighten_color(color, amount=0.5):\n",
    "    \"\"\"\n",
    "    Lightens the given color by multiplying (1-luminosity) by the given amount.\n",
    "    Input can be matplotlib color string, hex string, or RGB tuple.\n",
    "\n",
    "    Examples:\n",
    "    >> lighten_color('g', 0.3)\n",
    "    >> lighten_color('#F034A3', 0.6)\n",
    "    >> lighten_color((.3,.55,.1), 0.5)\n",
    "    \"\"\"\n",
    "    import matplotlib.colors as mc\n",
    "    import colorsys\n",
    "    try:\n",
    "        c = mc.cnames[color]\n",
    "    except:\n",
    "        c = color\n",
    "    c = colorsys.rgb_to_hls(*mc.to_rgb(c))\n",
    "    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "s = 144\n",
    "R = 1323"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'running' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-5-964ba52e88d9>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0max\u001b[0m \u001b[0;34m=\u001b[0m\u001b[0mrunning\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'nodes'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'mean_cg'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'.'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xscale\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'log'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbasex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yscale\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'log'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbasey\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'running' is not defined"
     ]
    }
   ],
   "source": [
    "ax =running.plot(x='nodes',y = 'mean_cg',marker='.')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "ax = running.plot(x='nodes',y = 'mean_als',ax= ax, marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.29, 1.00))\n",
    "plt.title('Weak Scaling plot for Order 3 tensor')\n",
    "plt.ylabel('Execution time')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "running"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ax =running.plot(x='nodes',y = 'mean_cg',marker='.')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "ax = running.plot(x='nodes',y = 'mean_als',ax= ax, marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.29, 1.00))\n",
    "plt.title('Weak Scaling with preconditioning plot for Order 3 tensor')\n",
    "plt.ylabel('Execution time')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(9* 1024* 1344* 33)/(7200*128*128*3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(3*700*700)/((7200+128+128+3)*100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "running = pd.read_csv('new_precond_test.csv')\n",
    "running"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ax =running.plot(x='nodes',y = 'mean_cg',marker='.')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "ax = running.plot(x='nodes',y = 'mean_als',ax= ax, marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.29, 1.00))\n",
    "plt.title('Weak Scaling with preconditioning plot for Order 3 tensor')\n",
    "plt.ylabel('Execution time')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "running.plot(x='Processes',y = 'mean_als', marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['Processes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 200\n",
    "p = 1\n",
    "for i in range(12):\n",
    "    N = N*(2**(1/3))\n",
    "    p = p*2\n",
    "    print(N)\n",
    "    print(p)\n",
    "    print('---------------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8.0"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "512/64"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "NLS_s6 = pd.read_csv('ConvprobNLSs4.csv')\n",
    "DT_s6 = pd.read_csv('ConvprobDTs4.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "real_data['converged'] = NLS_s6[NLS_s6['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "real_data['algorithm'] = 'NLS'\n",
    "real_data['R'] = 3\n",
    "\n",
    "\n",
    "new_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "\n",
    "new_data['converged'] = DT_s6[DT_s6['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "new_data['algorithm'] = 'ALS'\n",
    "new_data['R'] = 3\n",
    "\n",
    "\n",
    "after = pd.concat([real_data,new_data]).reset_index(drop=True)\n",
    "\n",
    "for R in range(4,10):\n",
    "    real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "    real_data['converged'] = NLS_s6[NLS_s6['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    real_data['R'] = R\n",
    "    real_data['algorithm'] = 'NLS'\n",
    "\n",
    "\n",
    "    new_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "\n",
    "    new_data['converged'] = DT_s6[DT_s6['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    new_data['algorithm'] = 'ALS'\n",
    "    new_data['R'] = R\n",
    "\n",
    "    after2 = pd.concat([real_data,new_data]).reset_index(drop=True)\n",
    "    \n",
    "    after = pd.concat([after,after2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "vals =(after[after['R']==9]['converged'][:500]).value_counts()\n",
    "area = np.zeros(6)\n",
    "for i in range(6):\n",
    "    if i in vals.keys():\n",
    "        area[i] = vals[i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "vals1 =(after[after['R']==9]['converged'][500:]).value_counts()\n",
    "area1 = np.zeros(6)\n",
    "for i in range(6):\n",
    "    if i in vals1.keys():\n",
    "        area1[i] = vals1[i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  5.,  23.,  41.,  87., 155., 189.])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "area1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5    189\n",
       "4    155\n",
       "3     87\n",
       "2     41\n",
       "1     23\n",
       "0      5\n",
       "Name: converged, dtype: int64"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vals1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0.,   0.,   0.,   0.,   0., 500.])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "area"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5    500\n",
       "Name: converged, dtype: int64"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x1a1b3c15d0>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(x= 9*np.ones(6), y = np.arange(6), s = 6*area, alpha = 0.5)\n",
    "plt.scatter(x= 9*np.ones(6), y =np.arange(6), s = 6*area1, alpha = 0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "state = 24\n",
    "new_after = after[np.logical_and(after['R'] ==3,after['algorithm'] =='NLS')].sample(n=100,random_state=state)\n",
    "new_after2 =  after[np.logical_and(after['R'] ==3,after['algorithm'] =='ALS')].sample(n=100,random_state=state)\n",
    "real_after = pd.concat([new_after,new_after2]).reset_index(drop=True)\n",
    "\n",
    "for R in range(4,10):\n",
    "    new_after = after[np.logical_and(after['R'] ==R,after['algorithm'] =='NLS')].sample(n=100,random_state=state)\n",
    "    real_after = pd.concat([real_after,new_after]).reset_index(drop=True)#\n",
    "\n",
    "    new_after2 =  after[np.logical_and(after['R'] ==R,after['algorithm'] =='ALS')].sample(n=100,random_state=state)\n",
    "    real_after = pd.concat([real_after,new_after2]).reset_index(drop=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "after = real_after"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for R in range(3,10):\n",
    "    vals =(after[after['R']==R]['converged'][:100]).value_counts()\n",
    "    radius = np.zeros(6)\n",
    "    for i in range(6):\n",
    "        if i in vals.keys():\n",
    "            radius[i] = vals[i]\n",
    "    vals1 =(after[after['R']==R]['converged'][100:]).value_counts()\n",
    "    radius1 = np.zeros(6)\n",
    "    for i in range(6):\n",
    "        if i in vals1.keys():\n",
    "            radius1[i] = vals1[i]\n",
    "    plt.scatter(x= R*np.ones(6), y = np.arange(6), s = 20*radius, alpha = 0.35,c= 'red',label='GN')\n",
    "    plt.scatter(x= R*np.ones(6), y =np.arange(6), s = 20*radius1, alpha = 0.35, c='blue', marker='s', label='ALS')\n",
    "    \n",
    "    if R==3:\n",
    "        plt.legend()\n",
    "        \n",
    "        plt.legend(bbox_to_anchor=(1.2, 1.00),labelspacing = 1.2,markerscale= 0.4)\n",
    "        \n",
    "        \n",
    "plt.xlim(left=2)\n",
    "plt.grid(linestyle='--',color ='gray')\n",
    "plt.title('Random tensor with s=4')\n",
    "plt.ylabel('Number of initializations converged',fontsize =11)\n",
    "plt.xlabel('Rank',fontsize =11)\n",
    "plt.savefig('Probability_area_s=4.pdf',bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "state = 24\n",
    "new_after = after[np.logical_and(after['R'] ==3,after['algorithm'] =='NLS')].sample(n=100,random_state=state)\n",
    "new_after2 =  after[np.logical_and(after['R'] ==3,after['algorithm'] =='ALS')].sample(n=100,random_state=state)\n",
    "real_after = pd.concat([new_after,new_after2]).reset_index(drop=True)\n",
    "\n",
    "for R in range(4,10):\n",
    "    new_after = after[np.logical_and(after['R'] ==R,after['algorithm'] =='NLS')].sample(n=100,random_state=state)\n",
    "    real_after = pd.concat([real_after,new_after]).reset_index(drop=True)\n",
    "\n",
    "    new_after2 =  after[np.logical_and(after['R'] ==R,after['algorithm'] =='ALS')].sample(n=100,random_state=state)\n",
    "    real_after = pd.concat([real_after,new_after2]).reset_index(drop=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "conv = real_after[real_after['converged']>0] \n",
    "p_val1 = []\n",
    "p_val2 = []\n",
    "for R in range(3,10):\n",
    "    p_val1 += [sum(conv[conv['algorithm']=='NLS']['R'] ==R)/100]\n",
    "    p_val2 += [sum(conv[conv['algorithm']=='ALS']['R'] ==R)/100]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1.0, 1.0, 0.95, 0.45, 0.73, 1.0, 1.0]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p_val1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "NLS_s4 = pd.read_csv('ConvprobCP-NLS-random-s4-fR3-lR9-regu1.0-tlibnumpy.csv')\n",
    "DT_s4 = pd.read_csv('ConvprobCP-DT-random-s4-fR3-lR9-regu0.0-tlibnumpy.csv')\n",
    "DT_s4.loc[DT_s4.residual <= 5e-05, 'converged'] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "real_data['converged'] = NLS_s4[NLS_s4['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "real_data['algorithm'] = 'NLS'\n",
    "real_data['R'] = 3\n",
    "\n",
    "\n",
    "new_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "\n",
    "new_data['converged'] = DT_s4[DT_s4['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "new_data['algorithm'] = 'ALS'\n",
    "new_data['R'] = 3\n",
    "\n",
    "\n",
    "after = pd.concat([real_data,new_data]).reset_index(drop=True)\n",
    "\n",
    "for R in range(4,10):\n",
    "    real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "    real_data['converged'] = NLS_s4[NLS_s4['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    real_data['R'] = R\n",
    "    real_data['algorithm'] = 'NLS'\n",
    "\n",
    "\n",
    "    new_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "\n",
    "    new_data['converged'] = DT_s4[DT_s4['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    new_data['algorithm'] = 'ALS'\n",
    "    new_data['R'] = R\n",
    "\n",
    "    after2 = pd.concat([real_data,new_data]).reset_index(drop=True)\n",
    "    \n",
    "    after = pd.concat([after,after2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "conv2 = after[after['converged']>0] \n",
    "p_val3 = []\n",
    "p_val4 = []\n",
    "for R in range(3,10):\n",
    "    p_val3 += [sum(conv2[conv2['algorithm']=='NLS']['R'] ==R)/100]\n",
    "    p_val4 += [sum(conv2[conv2['algorithm']=='ALS']['R'] ==R)/100]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1.0, 1.0, 0.99, 0.8, 0.96, 1.0, 1.0]"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p_val3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'p_val1n' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-26-155fe570e7ad>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mp_val1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlighten_color\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'r'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.55\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'GN w/ 5 init'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarker\u001b[0m \u001b[0;34m=\u001b[0m\u001b[0;34m'*'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mp_val3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlighten_color\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'r'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.55\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'GN w/ 15 init'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;34m':'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarker\u001b[0m \u001b[0;34m=\u001b[0m\u001b[0;34m'v'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mp_val1n\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'forestgreen'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m0.75\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'GN '\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m'$\\lambda=0.001$ w/ 5 init'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'.'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mp_val4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlighten_color\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'b'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.55\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'ALS w/ 15 init'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;34m':'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mp_val2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlighten_color\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'b'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.55\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'ALS w/ 5 init'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'p_val1n' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD4CAYAAAD8Zh1EAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nO3deZTU9Znv8ffT3ezStNLNvipQJeICdlBDJIgskkRNnCQj93gSc+6NOZM4M0nuTK7m3snc8cxizsmJk5xrMuMkTuKdREfNTWISRmTVqIiAiIalBVlbQEBkkb3p7/3j6Zpumgaqq39Vv6pffV7n9On+VRdVT9FVTz31/L6LhRAQEZHSVxF3ACIiEg0ldBGRhFBCFxFJCCV0EZGEUEIXEUmIqrjuuLa2NowaNSquuxcRKUmrVq3aF0Ko6+h3sSX0UaNGsXLlyrjuXkSkJJnZtnP9Ti0XEZGEUEIXEUkIJXQRkYRQQhcRSQgldBGRhLjgKBczexT4BLAnhDChg98b8D3gY8BR4O4QwmtRB8p3vws7d559+ZAh8PWvR353eZWkxyKST0l6rRTgsWRTof8EuOU8v58DjG35ugf4YdfD6sDIkVBZeeZllZVQimPZk/RYRPIpSa+VAjyWC1boIYQXzOx893g78FjwdXhfMbMaMxscQtgVUYzu1Vfh9OkzLzt9GpYtgwMHIAQYOtQvf+cdMPN3PoDGRqioaD3esQO6dYNBg/x4+3bo3v3M4x49YOBAP962DXr1ggED/HjrVujTB+paxvZv2QJ9+0JtrR9v3gz9+kH//n789ttQU+PHIXjM7Z0+DcuXw6c+Be+/77fXrVuX/stESt65Xvcvvwy9e8PJk/56HjDAXzMnTvjrfeBAuOii1uNBg/w1e/y454fBg/3fHzvmVfOQIf4aP3oUdu3yXNKzJxw5Art3w7BhnhM++ADefbf1+PBh2LMHhg/3HHLoEOzdCyNG+Ov34EHYt8+T+Suv+Ou//WNZvhzuuCOS/y7LZj30loT+23O0XH4LPBhCeLHleBHwP0IIZ80aMrN78CqeESNGXLtt2znHx5/t0CF4+GF4773zBerfM4+pGI/P9f9dWel/1MsvhwcegNtug6lT/Qn18MMwezZcfbU/4RYuhEmT/El14oS/4QwZ4k/g5ma/n8x9i5SaU6c88fbt68n3oYc6vl7711OxH3ektha+/GWorj7/9dows1UhhPqOfhfFTNGOMkeHjyKE8AjwCEB9fX3ndtaorvaPJm0T+rXXwty5nbqZovH447Bq1ZmXPfWUv+uPHu3fm5v9a9AgrybAE/zy5V4BDBvm/x+PPAKf+xxcdZVXG9//PnzhC/7msHs3/O53cMstXnW8/z6sXevXra72F84HH/gniKocng5J6nFKPELwwqRnT3++//3fw/jx8JnP+HO2b1+vhDOS9LofObJTyfxCohjl0ggMb3M8DOjgFR6BEyda2yADB/pxqWr/WNJpuOceuPJKT5BPPQV/+7ewZAlMnw5jxvh16+rg7/7Oq3XwNs5XvgKXXebHffrATTe1tn9OnvRPN5lKYdcu+NWvvE0FsGkTPPigf4wET/YPPugfE8HbS7/8pb+RgL+BrF/vVRT4R82k9DilcNq2Uf71X+HRR/3nigqYM8c/gQLs3+/JvFcvP07a6z7ixxJFy+XjwL34KJfrgO+HECZf6Dbr6+tDTmu5HDoE//ZvcNddkb6zxeJcj+XUKU+sq1fDhg3+5K+r8yf5xImtyToXzc3etunZ0yvyAwc8qV9xhb9otmzx/uTtt3sLZ9UqfwP4xje8Uvr97+HXv4a/+Rt/85g/HxYsOPM+unWD++8v/b+P5MfChf4p8/77PYGvWuXP+euvP/u6TzwBr78O994LzzyT7Nd9ls7XcrlgQjezx4FpQC3wLvDXQDeAEMI/tQxb/D/4SJijwBc66p+3l3NCLzdHj8Ibb8Brr/nJVvB2y6RJXqX37VvYeI4c8ep9+HB/MW7d6gl/1y5/46mshOuui+wkjyTA2rX+HPnqV70IWLvWn8uzZnlr8VzefRe+8x0/l3TrrYWLt8h1KaHnixJ6Dg4c8Kp99Wpvy1RUwNixntyvuMKr7jgcOuR9z6YmP/7GN1pHBEn5efdd+MUvPAkPH+6jxhYv9uPMyK9sPPYYNDTAN7/pbwQC5P+kqBRKTY33x2+6yU92vvaaJ/fHH/c2xxVXeEsmlcrtBGeuqqvhQx/y4ZgDBnicUj6OH/c23BVXwIQJrcMFjx/3348YAXff3bnbbGz0T6YzZyqZd4ISeqkaNAg+9jEfvbJtmyf3NWu839i7t49imTTJT05WFGCFh5kzvTK76y4fjyvJtnixJ+7Jk/3vvXVr6zyQPn3ga1/r2u0/+6w/j6dO7XKo5UQtlyQ5fdo/oq5eDX/4g59oqqlpPZk6eHBh4jhwwD813H5762QuKW1r1/qQ1498xI8fftjbJ3fe6cchRDf3YfNm+MEP4OMf90+jcga1XMpFZaWP3x0/3j/yrl3rlfvSpV5RDR7siX3iRLj44vzGcfiwz5JTQi9Nu3f76KdMAs+cyJwyxRP3l750ZlsvqmQeAvzHf3gbb8qUaG6zjCihJ1WPHl6ZT5rkyTUzUmbePP8aPdp/d9VV0fco+/aFv/iLwrR6JBpHjvgQ2auv9kS9fr0/T665xlsrt97qz6lM4s7XOZqGBh86e8cdat3lQAm9HPTt69XOlCk+MWj1ak/uv/iFDydLpTy5jx8f3Ysok8xff93HvmcmikhxOH3aR5/U1XnC3rLF22T9+vkktuuu8/545s0+M7EnnzLV+SWX+H1Lpymhl5v+/WHGDLj5Zh/6mBkps26dV2ATJnjyHTPm7BmgnZVZiKyiwts8Wl+mMM61HMPAgfDFL/p5lffe8z74H/0R3HCDD3/96ldbW2SZpSYK6c03fe2WO+8s7CitBNH/Wrky81EJQ4f6yafNmz25v/GGz9y76CL/uD1xog87yyUZm8HnP3/mR3XJv5EjfcRR2+n1lZW+KuALL/jCb3V1PpQws2REjx6+NlBcmpt9ZMuAAfo01wVK6OIV9Jgx/vWpT3kv9bXXfLnPF1/0qn7iRH+hdXbCUKbSO3nSK7Brr40+fjnTzJmwYsWZl1VUwCc/CZde6sdm/mmsWKxa5W84n/+8zr10gRK6nKlbN18g7Morfa3oN9/0lsyiRb4Gx7BhrcsO9OvX+u8utD7FsmXw29/6R/pCDZ8sV5mJXsuXe+VbWenHN9wQd2Qda2qC557z51YxvcmUICV0Obdevfzk1OTJPgRxzRqv3J95Bn7zG6/oJ0705L9ggZ9YW7DA+7LtfeQj3gpQMs+/Dz5ordKbm73inTEj7qjObflyH+P+6U+rNddFmlgknbdnT+tImXNtOFJV5cvwdmT3bm/jaEem6L35pq9Q+KUveUJ/5RWvzIt1sbSTJ+Ef/sF7+n/yJ0roWdDEIonWgAG+g9KsWT5e+Te/8W23oLVl84lPdPxvDxyA730PbrzRly6QaI0c6ecphgxpXY6hmKvzl17yeRKf+5ySeQR09kFyZ+Zj1zObb4D3Q3v0OPc6zzU1fnLuxhsLE2O5yGxiUl3t1XhVlf/cye3NCurYMZ/BnE77RDfpMiV06brDh1uHv1111ZnbhXXkuut8slMI/qKWrjlyxD/1/O53cUfSOc8/73//OXPijiQxlNCl6+6+u3WPx+HDs18q9amnfD/UzDrqkpveveHDH/YT1KXi8GEfE3/11a2rNEqXKaFLNGpqfEnfhobs/00q5S9ojTvOTVOTJ0Yzn/lbSolxyRJfDXT27LgjSRS9kiQ66bTPOM1249urr4Zp0zyhxzTaqqT96lfw/e+3biRRKg4c8H1r6+u1s1XElNAlOqmUTzfftKlz/27HDvjHf/QXumTvuuv85HJcWw/mauFCfwOfOTPuSBJHCV2iM3q0r9bYmbYLeELSCdLs7d/v34cPL70dffbtg1df9bHxl1wSdzSJo4Qu0amq8iGMGzZ0roVSV+dblmkW6YVt2gTf/rbvSFWK5s/3pQimT487kkRSQpdopdNeQe7b17l/Z+bT1BcsgLfeyk9sSTByJHz0o77cbanZudPXx7/xxuIdG1/ilNAlWqmUf9+wofP/tqnJX/Dr10cbUxIcOOD/P926+QzbHj3ijqjz5s/3uKdNizuSxFJCl2j17+8tlM720cH771/5iq/XLa2amuCf/xl+9rO4I8ndtm2+L+m0afFsnlEmlNAleqkUvP22jzPurN69vf1y8KCvkS1+bmLWLG+1lKpnn/Xt7LTkQ14poUv00mlP5ps3534bCxfCL3/p09rLVXNz67mIiRNh1KhYw8nZxo3+NWNGabaKSogSukTvssu8qsylj57x8Y/Dn/1Z6ybF5ei550p/fH5m4+eaGrj++rijSbysErqZ3WJmDWa2yczu6+D3I81skZm9YWZLzSzGzQkldt26eVLPpY+e0bNn6yzCLVu8Wi0311/vrZaamrgjyd26dbB9u08i0vr3eXfBhG5mlcDDwBxgPDDXzMa3u9p3gMdCCFcBDwD/EHWgUmJSKd8IIzMJJldbt/ru9O33yEyyd9/1yrampvQmDrWV2fi5ttan+UveZVOhTwY2hRA2hxBOAk8At7e7znhgUcvPSzr4vZSbdNq/d6VKBx93/dnPls/m0rt2wXe/65tzl7o1a/zxzJ7tk4kk77JJ6EOBHW2OG1sua2sNkNlI8lNAXzPr3/6GzOweM1tpZiv3Zna4kWSqq4OLL+5aHx18xMvkyd6TP3Uq+csDDBzo64OX+hvY6dM+7nzwYF+ETQoim4Te0b5Q7ed1/wXwUTNbDXwUeAc4a5HrEMIjIYT6EEJ9XV1dp4OVEmLmVfqmTdGsd97cDD/8oe+XmcSVGQ8e9BE9FRXJGKu9YoWP0JkzR8sjF1A2/9ONwPA2x8OAnW2vEELYGUK4I4QwEfifLZcdjCxKKU2plC+lu3Vr12+rogI+9CGv1pO292QI8NhjvtlHEk7+njrlSziMHAmXXx53NGUlm02iVwBjzWw0XnnfCfyXtlcws1pgfwihGbgfeDTqQKUEjRnjvdOGhjP3Hc3VDTe0/tzcnJzKzwxuvRVOnkzGY1q2zD9xzJ2bvDffInfBZ08IoQm4F5gPrAeeDCGsNbMHzCwzR3sa0GBmbwEDgb/LU7xSSnr29MkwXe2jt7dmDTz0UOn300OAd97xn0eNgnHjYg0nEsePw6JFvnhYFG/i0inZVOiEEOYB89pd9q02Pz8NPB1taJII6bRvXnzwIPTrF81tVlfDRReV/l6kL78Mv/61T6AalpCpGy++6OcCtPFzLBLw+U6KWlTDF9saPRruuQf69o3uNuNQXw+3315ae4Gez9GjsHQpTJgAI0bEHU1ZUkKX/Bo0yCvqqNsuZv7x/t//3dfZLiWNjT6sr0cPmDIlOX3mJUv8JLg2fo6NErrkV2b44saNnsSidOqU3+727dHebj4dOgQ/+IG3oZLk0CFvt0ycqJ2nYpRVD12kS1Ip30dyx45oVwzs2xf+8i9LawW/6mr4zGd8rZskWbjQ37BnzYo7krKmCl3yb9w4H44XddsFWpP5jh3wxhvR335UjhzxtW3Aq9gkbcG2fz8sX+5zBGpr446mrCmhS/716uUnyfKR0DOefda/om7rROWpp+Cf/im3TT+K3XPPeWtt5sy4Iyl7arlIYaTTnnAPH87P6JQ77/RJTMW6CNStt3qFnrQlZN9913eWmjo1umGpkjNV6FIYmc2jN27Mz+337evrnzQ3RztEsitC8LVswPdaTeI0+PnzfS/Y6dPjjkRQQpdCGTrUdx/KZ9sFvFr8l3/xPU3jtnatt1nWro07kvxobPTzFlOnlvfOUkVELRcpjIoKr9IbGvK7DsukSd7WuPTS/Nx+Z4wfD3/8x8mszMG3luvdu7Q34UgYVehSOOm0j/bIrF+SD5WVcM01fpLu8OF4TkLu2OGzJjMrRCZhwa32Nm/2N+ebbvKT3lIUEvhMk6I1bpwn2kL0uI8d8wW85s278HWjdPIkPPqoj2pJqszGz9XVPtNVioYSuhTORRf5IlT57qODV41Tp3qFXEjdu8Ndd/molqRqaPCNu2fM8McrRUMJXQorlYJt27wlkW/TpsGQIf5zvsenHz/ubQjwWaCXXJLf+4tLc7NX5xdf7BOJpKgooUthpdP+kT1fwxc7smiRr5+Sz+V2583z0TWHD+fvPorBm2/6OZDZs32fVykq+otIYQ0f7u2QhobCbR5cW+ubL+dzL9I5c3w0S6kv6Xs+zc0+7nzAAB9NJEVHFboUVmWlnxzdsKFwmz1ffTV89rP5maW5bp0nul69kjs8MWPVKp/tqo2fi5b+KlJ4qZQvt7prV2Hvd/9++PGP4cCBaG5v+3Yf0bJsWTS3V8yamnzNlmHDfAMLKUpK6FJ4mWUACj1F//Rp3wxj795obm/ECLj7brj++mhur5gtXw7vv+/VeVI25EggJXQpvH79fPRJIYYvtlVXB/ff7xsYd0VjI+zb5z9PmFC8C4JF5cQJX+/80kuTsZF1gimhSzxSKdi61Yf7FVJmZMbrr8Nbb3X+3zc3w+OPw89+VrhzAHF76SUfvaPqvOgpoUs8UilvgWRWIyyk06dhwQJPVJ1VUeFtlrlzyyO5HTvme4Wm0745txQ1DVuUeIwa5bsNNTQU/iRbZSXcc4/PXM3WqVPeIrrySm/dlIvnn/ekPmdO3JFIFlShSzyqqryXXcjhi2316+eJ/eRJH3p4Ib//PTz2GOzenf/YisXhw/DCCz7sc+jQuKORLCihS3xSKR85EdWok1wsXAg/+YkPaTyfj34UvvhFGDSoIGEVhSVL/JPJ7NlxRyJZUstF4pMZvrhhg88+jMP06T5y41xrr7zxhv++Z8/yGuFx4AC8/DLU18f3t5FOU4Uu8bnkEk8WcW4Z17MnjBnjP+/b56NYMt5/30ezLF4cT2xxWrDAW2Ha+LmkZFWhm9ktwPeASuBHIYQH2/1+BPBToKblOveFEAq8ELWUpHTaK8FTp+LdQPnb3+649VNbW35Jbd8+WLECPvzh5K4amVAXrNDNrBJ4GJgDjAfmmtn4dlf7X8CTIYSJwJ3AD6IOVBIqlfJp5XEMX2xrzJizhyFm1p2J840mDvPn+2PXxs8lJ5uWy2RgUwhhcwjhJPAEcHu76wSguuXnfsDO6EKURLv0Uk+YcbZdwKvw9jM+zXwTh3Kyc6dPurrxRt+RSEpKNgl9KLCjzXFjy2Vt/W/gLjNrBOYBf9rRDZnZPWa20sxW7o1zZIMUj27dfEOIuBN6dbXvbpRJ6pWVvoFDuSW1+fN9fsC0aXFHIjnIJqF3NB2u/cDhucBPQgjDgI8B/9fMzrrtEMIjIYT6EEJ9XTlNzpDzS6e9f/3ee/HGMXNma9uloqL8qvNt22DtWk/mvXvHHY3kIJuE3ggMb3M8jLNbKv8VeBIghLAM6AnURhGglIG2wxfjlKnSzfx7uVXnzz4Lffp4u0VKUjYJfQUw1sxGm1l3/KTnM+2usx24GcDMLscTunoqkp3aWujfP/62C3iVPnp0+VXnGzf614wZ3nKRknTBhB5CaALuBeYD6/HRLGvN7AEzu63lav8d+KKZrQEeB+4OoVyWopMuM/MqfdOm/O77mY3qavjyl8urOg/BN36uqSmPtd0TLKtx6C1jyue1u+xbbX5eB0yJNjQpK5nx6Fu2dH29cumcdet896XPfKb8hmgmjGaKSnG47DIfWRJ3H73cNDd7dV5b69P8paQpoUtx6NHDx6QXQx+9nLz+uq8gOXt28ndeKgNK6FI8UilPLlFt4iznd/q0b/w8eLAvkSslTwldikc67d9VpRfGihW+bsucOT7uXkqe/opSPAYO9I0n1EfPv1OnfEXFkSPh8svjjkYiooQuxcPMq/SNG70dIPmzbBkcPKiNnxNGCV2KSzoNx4/7MDrJj+PHYdEiHx6aWQteEkEJXYrLmDHez1XbJX9efBGOHNHGzwmkhC7FpVcv7+sqoefH0aOwdClMmAAjRsQdjURMCV2KTzoN77zju85LtJYsgRMntPFzQimhS/HR8MX8OHTI2y0TJ/rYc0kcJXQpPoMHQ9++SuhRW7jQRw/NmhV3JJInSuhSfCoqfC/PhgZfa0S6bv9+WL7cd2Gq1VYFSaWELsUpnfYTeI2NcUeSDM895+PNZ86MOxLJIyV0KU7jxnkC0miXrnv3XVi1CqZM8Zm4klhK6FKc+vSB4cPVR4/C/PnQvTtMnx53JJJnSuhSvFIpnzF65EjckZSmQ4fgoYfgjTdg6lR/k5REU0KX4pVO+/ZoGzfGHUlpWrDAx/NXVnpCl8TLags6kVgMHw69e3sf/Zpr4o6mdNx335l7s54+DX/1V1BVBQ8+GF9ckneq0KV4afhibr75TZ88lFlFsVs3mDTJL5dEU0KX4pZK+RIAu3bFHUnpqK726f0h+JtiU5Nv8VddHXdkkmdK6FLcUin/rtEu2QsBtm71yvzee+GGG7QuTplQD12KW3U1DB3qfXQNu8vOpk0+KeuTn/QVFbWqYtlQhS7FL5XyivPYsbgjKX4h+Ljzfv3guuvijkYKTAldil8q5SdFN22KO5Lit3Gjv/lNn+4tFykrSuhS/EaNgp49tQzAhWSq85oaVedlSgldil9lpe9/2dDgSUs69tZbsG2bV+dVOj1WjrJK6GZ2i5k1mNkmM7uvg98/ZGavt3y9ZWYHog9VyloqBQcO+EJTcra21fnkyXFHIzG54Nu4mVUCDwMzgUZghZk9E0JYl7lOCOFrba7/p8DEPMQq5aztLkaDBsUbSzHasMHXvfn0p1Wdl7FsKvTJwKYQwuYQwkngCeD281x/LvB4FMGJ/KeaGhg4UH30jmSq84svhvr6uKORGGWT0IcCO9ocN7ZcdhYzGwmMBhaf4/f3mNlKM1u5d+/ezsYq5S6dhs2bfRaktFq/3jcCmTFD1XmZyyahWweXnevM1J3A0yGE0x39MoTwSAihPoRQX1dXl22MIi6V8oWm3n477kiKRwi+G9Ell6g6l6wSeiMwvM3xMGDnOa57J2q3SL5ceqmPrdYyAK3WrWutzisr445GYpZNQl8BjDWz0WbWHU/az7S/kpmlgIuBZdGGKNKiqgrGjFEfPSNTnffvD9deG3c0UgQumNBDCE3AvcB8YD3wZAhhrZk9YGa3tbnqXOCJEDRQWPIonYb33oN9++KOJH5r1/oGFqrOpUVWZ1BCCPOAee0u+1a74/8dXVgi55BZfXHDBvjIR+KNJU7NzV6d19b6WuciaKaolJraWv8q9z762rWwcyfMnKnqXP6TErqUnnTaF+o6dSruSOKRqc7r6rQ1n5xBCV1KTyrlyXzLlrgjicebb/oOTqrOpR0ldCk9l13mI17KcbRLczMsWAADBqg6l7MooUvp6d7dx6SXYx/9jTdg926vziv08pUz6RkhpSmd9pUX338/7kgKp211fvXVcUcjRUgJXUpTOW4evWaNv4nNmqXqXDqkZ4WUpgEDfAXGcumjZ6rzgQPhqqvijkaKlBK6lCYzb7ts3AhNTXFHk3+vvw579qg6l/PSM0NKVzrtS+lu2xZ3JPmVqc4HD4Yrr4w7GiliSuhSusaM8Wo16X301ath716NbJEL0rNDSlfPnjBqVLL76KdPt1bnEybEHY0UOSV0KW3ptK9pcuhQ3JHkx2uv+cqS6p1LFvQMkdLWdvPopDl9GhYuhCFDVJ1LVpTQpbQNHgzV1clM6KtW+drvs2b5qB6RC1BCl9Jm5pOMGhp8NEhSZKrzoUPhiivijkZKhBK6lL5UCo4dg+3b444kOitXwv79qs6lU5TQpfSNG+dJLyltl6Ymr86HDYPx4+OORkqIErqUvt69YcSI5AxfXLnSFx2bPVvVuXSKErokQzoNjY1w5EjckXRNpjofMaJ1BI9IlpTQJRlSKQih9NsuK1bAgQPqnUtOlNAlGYYNgz59SjuhNzXBokUwcmTr8sAinaCELslQUeEnR0t5+OKrr6o6ly5RQpfkSKfhgw98KYBSk6nOR43yNyaRHCihS3JkEmEpjnZZvhwOHlR1Ll2ihC7J0bev99JLrY9+6pRX56NHw9ixcUcjJUwJXZIllfINL44dizuS7C1f7qtFqjqXLsoqoZvZLWbWYGabzOy+c1zns2a2zszWmtnPow1TJEvptJ8UfeutuCPJzqlTsHgxXHqpb9gh0gUXTOhmVgk8DMwBxgNzzWx8u+uMBe4HpoQQrgC+modYRS5sxAjf+KJU2i6vvKLqXCKTTYU+GdgUQtgcQjgJPAHc3u46XwQeDiG8DxBC2BNtmCJZqqxsHb4YQtzRnF+mOr/sMlXnEolsEvpQYEeb48aWy9oaB4wzs5fM7BUzu6WjGzKze8xspZmt3Lt3b24Ri1xIKuUjRnbvjjuS81u2DA4f9upcJALZJPSOPge2L32qgLHANGAu8CMzqznrH4XwSAihPoRQX1dX19lYRbKTWQOlmIcvnjjh1fmYMV6hi0Qgm4TeCAxvczwMaD9zoxH4dQjhVAhhC9CAJ3iRwuvXz3cyKuY++rJlPglq9uy4I5EEySahrwDGmtloM+sO3Ak80+46vwJuAjCzWrwFsznKQEU6JZWCLVu8Ei42J07AkiU+5nz06LijkQS5YEIPITQB9wLzgfXAkyGEtWb2gJnd1nK1+cB7ZrYOWAL8ZQjhvXwFLXJB6bRv47ZpU9yRnO3ll32ZX1XnErGqbK4UQpgHzGt32bfa/ByAr7d8icRv1Cjo3t376MW0J+eJE7B0qY/EGTUq7mgkYTRTVJKpqspbGhs2FNfwxZdeUnUueaOELsmVSvlWbvv2xR2JO37cq/N02tc8F4mYErokV2aTiGIZvvjSS3D0qMadS94ooUty9e8PdXXFkdAz1fnll/vyBCJ5oIQuyZZOw9tv+zT7OL34oq8Aqepc8kgJXZItlfLdgDbHOC3i2DF4/nkYPx6GD7/w9UVypIQuyXbZZT7iJc62y+9/r+pcCkIJXZKtWzdP6nEl9GPH4IUXfCz8sGHxxCBlQwldki+dhr174b0YJi+/8IKfEFV1LgWghFu5bAoAAAi5SURBVC7Jlxm+WOjFuo4e9XbLhAkwtP2K0yLRU0KX5Kurg0suKXxCV3UuBaaELsln5lX6xo0+4qUQMtX5lVfCkCGFuU8pe0roUh7SaTh5ErZuLcz9Pf+8L8Sl6lwKSAldysOYMb7faCFGuxw54hOJrrrKN9oQKRAldCkPPXr4ZhKF6KM//7x/GlB1LgWmhC7lI5WCXbt8A+l8+eADr86vvhoGDcrf/Yh0QAldykdm8+h8VulLl/q6MTNm5O8+RM5BCV3Kx6BBvoF0vvrohw/7ErnXXKPqXGKhhC7lIzN88a23fL/RqC1d6sMiZ86M/rZFsqCELuUllfLJPtu3R3u7hw/75s8TJ8KAAdHetkiWlNClvIwbBxUV0ffRlyxRdS6xU0KX8tKrl+/nGWUf/dAhWLYMJk3yZQZEYqKELuUnlYLGRm+TRGHJEu/Ja2SLxEwJXcpPZvjiW291/bZUnUsRUUKX8jNkCFx0UTR99MWLoblZ1bkUBSV0KT8VFd52aWjwZJyrgwfhlVegvh5qa6OLTyRHSuhSnlIpX0SrsTH328hU5zffHF1cIl2QVUI3s1vMrMHMNpnZfR38/m4z22tmr7d8/bfoQxWJ0LhxPtEo17bLgQNenX/oQ9C/f7SxieToggndzCqBh4E5wHhgrpmN7+Cq/x5CuKbl60cRxykSrYsu8k2bc03oixdDCKrOpahkU6FPBjaFEDaHEE4CTwC35zcskQJIp2HbNt9dqDMOHIDly2HyZN/aTqRIZJPQhwI72hw3tlzW3h+Z2Rtm9rSZDe/ohszsHjNbaWYr9+7dm0O4IhFKpbzK7uzwxUWL/Luqcyky2SR06+Cy0O74N8CoEMJVwELgpx3dUAjhkRBCfQihvk5jdiVuI0b4zNHOtF3274dXX/Xq/OKL8xebSA6ySeiNQNuKexiws+0VQgjvhRBOtBz+C3BtNOGJ5FHb4YuhfY1yDosX+3dV51KEsknoK4CxZjbazLoDdwLPtL2CmbXdOPE2YH10IYrkUSrlsz137brwdTPV+XXXQU1N/mMT6aSqC10hhNBkZvcC84FK4NEQwlozewBYGUJ4BvgzM7sNaAL2A3fnMWaR6KRS/n3DBp9Bej4LF/pQx+nT8x+XSA4umNABQgjzgHntLvtWm5/vB+6PNjSRAqiu9kTe0HD+RP3ee7ByJdxwg6pzKVqaKSqSTsOWLb7xxbksXOg9d1XnUsSU0EVSKZ/Cv2lTx7/ftw9WrYLrr/c9SUWKlBK6yMiR0KPHuTe9UHUuJUIJXaSqCsaO7Xj44t69Xp3fcIP320WKmBK6CHgf/f33Yc+eMy9fuNAT/k03xROXSCcooYuAr74IZ84a3bMHXntN1bmUDCV0EfBFtgYMOLOPrupcSowSukhGOg2bN8PJk16dr14NU6ZA375xRyaSFSV0kYx0Gpqa4O23YcEC6NYNpk2LOyqRrGU1U1SkLIwe7S2Wn/8cjh3zVstFF8UdlUjWVKGLZHTr5gn82DEfd67qXEqMKnQRgPvu83ZLRnMz/PVfe8X+4IPxxSXSCarQRQC++U2YONGrdPDvkyb55SIlQgldBHycec+eXqVXVfn3Hj00/lxKilouIhmHD/skouuvh1de8Y0vREqIErpIxt13t/58xx2xhSGSK7VcREQSQgldRCQhlNBFRBJCCV1EJCGU0EVEEkIJXUQkISy033KrUHdsthfYluM/rwX2RRhOnPRYik9SHgfosRSrrjyWkSGEuo5+EVtC7wozWxlCqI87jijosRSfpDwO0GMpVvl6LGq5iIgkhBK6iEhClGpCfyTuACKkx1J8kvI4QI+lWOXlsZRkD11ERM5WqhW6iIi0o4QuIpIQJZXQzaynmb1qZmvMbK2Z/U3cMXWFmVWa2Woz+23csXSFmW01szfN7HUzWxl3PF1hZjVm9rSZbTCz9WZ2Q9wx5cLMUi1/j8zXITP7atxx5cLMvtbyev+DmT1uZj3jjilXZvbnLY9jbT7+HiXVQzczA/qEED4ws27Ai8CfhxBeiTm0nJjZ14F6oDqE8Im448mVmW0F6kMIJT/pw8x+Cvw+hPAjM+sO9A4hHIg7rq4ws0rgHeC6EEKuk/liYWZD8df5+BDCMTN7EpgXQvhJvJF1nplNAJ4AJgMngWeBPwkhbIzqPkqqQg/ug5bDbi1fpfOO1IaZDQM+Dvwo7ljEmVk1MBX4MUAI4WSpJ/MWNwNvl1oyb6MK6GVmVUBvYGfM8eTqcuCVEMLREEIT8DzwqSjvoKQSOvxnm+J1YA+wIISwPO6YcvSPwDeA5rgDiUAAnjOzVWZ2T9zBdMGlwF7gX1taYT8ysz5xBxWBO4HH4w4iFyGEd4DvANuBXcDBEMJz8UaVsz8AU82sv5n1Bj4GDI/yDkouoYcQTocQrgGGAZNbPsaUFDP7BLAnhLAq7lgiMiWEMAmYA3zFzKbGHVCOqoBJwA9DCBOBI8B98YbUNS1to9uAp+KOJRdmdjFwOzAaGAL0MbO74o0qNyGE9cC3gQV4u2UN0BTlfZRcQs9o+Si8FLgl5lByMQW4raX3/AQw3cz+Ld6QchdC2NnyfQ/wS7xHWIoagcY2n/qexhN8KZsDvBZCeDfuQHI0A9gSQtgbQjgF/D/gwzHHlLMQwo9DCJNCCFOB/UBk/XMosYRuZnVmVtPycy/8j70h3qg6L4RwfwhhWAhhFP5xeHEIoSSrDjPrY2Z9Mz8Ds/CPliUnhLAb2GFmqZaLbgbWxRhSFOZSou2WFtuB682sd8ugiJuB9THHlDMzG9DyfQRwBxH/baqivLECGAz8tOWsfQXwZAihpIf8JcBA4Jf+WqMK+HkI4dl4Q+qSPwV+1tKq2Ax8IeZ4ctbSp50JfCnuWHIVQlhuZk8Dr+HtidWU9hIAvzCz/sAp4CshhPejvPGSGrYoIiLnVlItFxEROTcldBGRhFBCFxFJCCV0EZGEUEIXEUkIJXQRkYRQQhcRSYj/DweNzTG7gG/ZAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = 0.35\n",
    "plt.plot(np.arange(3,10), p_val1,color = lighten_color('r', 0.55),label='GN w/ 5 init',marker ='*')\n",
    "plt.plot(np.arange(3,10), p_val3,color = lighten_color('r', 0.55),label='GN w/ 15 init',linestyle= ':',marker ='v')\n",
    "plt.plot(np.arange(3,10), p_val1n,color = 'forestgreen',alpha=0.75,label='GN '+'$\\lambda=0.001$ w/ 5 init',marker='.')\n",
    "plt.plot(np.arange(3,10), p_val4,color = lighten_color('b', 0.55),label='ALS w/ 15 init',linestyle= ':',marker='^')\n",
    "plt.plot(np.arange(3,10), p_val2,color = lighten_color('b', 0.55), label='ALS w/ 5 init',marker='^')\n",
    "\n",
    "plt.grid(linestyle='--',alpha =0.35)\n",
    "plt.legend()\n",
    "plt.legend(loc=3,prop={'size': 8.5},fancybox=True, framealpha=0.3)\n",
    "plt.ylabel('Probability',fontsize=11)\n",
    "plt.xlabel('Rank',fontsize = 11)\n",
    "plt.title('Random tensor with s=4')\n",
    "plt.savefig('Probability_for_s=4.pdf',bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 420,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.0, 1.0, 0.95, 0.45, 0.73, 1.0, 1.0]\n",
      "[0.93, 0.75, 0.2, 0.0, 0.0, 0.51, 1.0]\n",
      "[1.0, 1.0, 0.99, 0.8, 0.96, 1.0, 1.0]\n",
      "[0.93, 0.78, 0.24, 0.01, 0.0, 0.77, 1.0]\n",
      "[1.0, 0.98, 0.88, 0.13, 0.48, 1.0, 1.0]\n"
     ]
    }
   ],
   "source": [
    "print(p_val1)\n",
    "print(p_val2)\n",
    "print(p_val3)\n",
    "print(p_val4)\n",
    "print(p_val1n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 311,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R</th>\n",
       "      <th>problem</th>\n",
       "      <th>initialization</th>\n",
       "      <th>iterations</th>\n",
       "      <th>time</th>\n",
       "      <th>residual</th>\n",
       "      <th>converged</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1781</td>\n",
       "      <td>1.243984</td>\n",
       "      <td>0.000042</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>468</td>\n",
       "      <td>0.256302</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>557</td>\n",
       "      <td>0.304741</td>\n",
       "      <td>0.000033</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>545</td>\n",
       "      <td>0.296262</td>\n",
       "      <td>0.000033</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>4</td>\n",
       "      <td>2239</td>\n",
       "      <td>1.219400</td>\n",
       "      <td>0.000041</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>983</td>\n",
       "      <td>0.533453</td>\n",
       "      <td>0.000038</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>158</td>\n",
       "      <td>0.087218</td>\n",
       "      <td>0.000033</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1839</td>\n",
       "      <td>0.996633</td>\n",
       "      <td>0.000041</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>211</td>\n",
       "      <td>0.115336</td>\n",
       "      <td>0.000023</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>136</td>\n",
       "      <td>0.075745</td>\n",
       "      <td>0.000049</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>630</td>\n",
       "      <td>0.347550</td>\n",
       "      <td>0.000029</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1073</td>\n",
       "      <td>0.583105</td>\n",
       "      <td>0.000033</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1632</td>\n",
       "      <td>0.886877</td>\n",
       "      <td>0.000039</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>3</td>\n",
       "      <td>16235</td>\n",
       "      <td>8.818792</td>\n",
       "      <td>0.019499</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>4</td>\n",
       "      <td>2336</td>\n",
       "      <td>1.273486</td>\n",
       "      <td>0.000031</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>720</td>\n",
       "      <td>0.393048</td>\n",
       "      <td>0.000047</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>961</td>\n",
       "      <td>0.522946</td>\n",
       "      <td>0.000041</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>2</td>\n",
       "      <td>683</td>\n",
       "      <td>0.372888</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>591</td>\n",
       "      <td>0.322047</td>\n",
       "      <td>0.000036</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>1658</td>\n",
       "      <td>0.896043</td>\n",
       "      <td>0.000044</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>297</td>\n",
       "      <td>0.163566</td>\n",
       "      <td>0.000023</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "      <td>2633</td>\n",
       "      <td>1.414507</td>\n",
       "      <td>0.120324</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "      <td>236</td>\n",
       "      <td>0.130327</td>\n",
       "      <td>0.000011</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>3</td>\n",
       "      <td>194</td>\n",
       "      <td>0.106490</td>\n",
       "      <td>0.000012</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>294</td>\n",
       "      <td>0.161897</td>\n",
       "      <td>0.000012</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>0</td>\n",
       "      <td>326</td>\n",
       "      <td>0.178186</td>\n",
       "      <td>0.000011</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>1</td>\n",
       "      <td>420</td>\n",
       "      <td>0.229392</td>\n",
       "      <td>0.000046</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>2</td>\n",
       "      <td>370</td>\n",
       "      <td>0.202682</td>\n",
       "      <td>0.000023</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>3</td>\n",
       "      <td>347</td>\n",
       "      <td>0.190012</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>4</td>\n",
       "      <td>330</td>\n",
       "      <td>0.180060</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3470</th>\n",
       "      <td>9</td>\n",
       "      <td>94</td>\n",
       "      <td>0</td>\n",
       "      <td>753</td>\n",
       "      <td>0.419878</td>\n",
       "      <td>0.000030</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3471</th>\n",
       "      <td>9</td>\n",
       "      <td>94</td>\n",
       "      <td>1</td>\n",
       "      <td>1353</td>\n",
       "      <td>0.751485</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3472</th>\n",
       "      <td>9</td>\n",
       "      <td>94</td>\n",
       "      <td>2</td>\n",
       "      <td>1746</td>\n",
       "      <td>0.971301</td>\n",
       "      <td>0.000042</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3473</th>\n",
       "      <td>9</td>\n",
       "      <td>94</td>\n",
       "      <td>3</td>\n",
       "      <td>622</td>\n",
       "      <td>0.347044</td>\n",
       "      <td>0.000040</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3474</th>\n",
       "      <td>9</td>\n",
       "      <td>94</td>\n",
       "      <td>4</td>\n",
       "      <td>1175</td>\n",
       "      <td>0.653188</td>\n",
       "      <td>0.000046</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3475</th>\n",
       "      <td>9</td>\n",
       "      <td>95</td>\n",
       "      <td>0</td>\n",
       "      <td>1116</td>\n",
       "      <td>0.620314</td>\n",
       "      <td>0.000049</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3476</th>\n",
       "      <td>9</td>\n",
       "      <td>95</td>\n",
       "      <td>1</td>\n",
       "      <td>1609</td>\n",
       "      <td>0.892850</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3477</th>\n",
       "      <td>9</td>\n",
       "      <td>95</td>\n",
       "      <td>2</td>\n",
       "      <td>890</td>\n",
       "      <td>0.494399</td>\n",
       "      <td>0.000046</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3478</th>\n",
       "      <td>9</td>\n",
       "      <td>95</td>\n",
       "      <td>3</td>\n",
       "      <td>1420</td>\n",
       "      <td>0.790552</td>\n",
       "      <td>0.000032</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3479</th>\n",
       "      <td>9</td>\n",
       "      <td>95</td>\n",
       "      <td>4</td>\n",
       "      <td>1540</td>\n",
       "      <td>0.852637</td>\n",
       "      <td>0.000046</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3480</th>\n",
       "      <td>9</td>\n",
       "      <td>96</td>\n",
       "      <td>0</td>\n",
       "      <td>864</td>\n",
       "      <td>0.481347</td>\n",
       "      <td>0.000048</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3481</th>\n",
       "      <td>9</td>\n",
       "      <td>96</td>\n",
       "      <td>1</td>\n",
       "      <td>4492</td>\n",
       "      <td>2.485968</td>\n",
       "      <td>0.000042</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3482</th>\n",
       "      <td>9</td>\n",
       "      <td>96</td>\n",
       "      <td>2</td>\n",
       "      <td>1083</td>\n",
       "      <td>0.600596</td>\n",
       "      <td>0.000034</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3483</th>\n",
       "      <td>9</td>\n",
       "      <td>96</td>\n",
       "      <td>3</td>\n",
       "      <td>1812</td>\n",
       "      <td>1.004311</td>\n",
       "      <td>0.000044</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3484</th>\n",
       "      <td>9</td>\n",
       "      <td>96</td>\n",
       "      <td>4</td>\n",
       "      <td>1196</td>\n",
       "      <td>0.664468</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3485</th>\n",
       "      <td>9</td>\n",
       "      <td>97</td>\n",
       "      <td>0</td>\n",
       "      <td>3901</td>\n",
       "      <td>2.156469</td>\n",
       "      <td>0.000045</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3486</th>\n",
       "      <td>9</td>\n",
       "      <td>97</td>\n",
       "      <td>1</td>\n",
       "      <td>2094</td>\n",
       "      <td>1.160958</td>\n",
       "      <td>0.000040</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3487</th>\n",
       "      <td>9</td>\n",
       "      <td>97</td>\n",
       "      <td>2</td>\n",
       "      <td>1187</td>\n",
       "      <td>0.661973</td>\n",
       "      <td>0.000026</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3488</th>\n",
       "      <td>9</td>\n",
       "      <td>97</td>\n",
       "      <td>3</td>\n",
       "      <td>912</td>\n",
       "      <td>0.507936</td>\n",
       "      <td>0.000022</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3489</th>\n",
       "      <td>9</td>\n",
       "      <td>97</td>\n",
       "      <td>4</td>\n",
       "      <td>1430</td>\n",
       "      <td>0.791423</td>\n",
       "      <td>0.000030</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3490</th>\n",
       "      <td>9</td>\n",
       "      <td>98</td>\n",
       "      <td>0</td>\n",
       "      <td>10991</td>\n",
       "      <td>6.085566</td>\n",
       "      <td>0.000049</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3491</th>\n",
       "      <td>9</td>\n",
       "      <td>98</td>\n",
       "      <td>1</td>\n",
       "      <td>3463</td>\n",
       "      <td>1.918445</td>\n",
       "      <td>0.000047</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3492</th>\n",
       "      <td>9</td>\n",
       "      <td>98</td>\n",
       "      <td>2</td>\n",
       "      <td>2098</td>\n",
       "      <td>1.163015</td>\n",
       "      <td>0.000043</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3493</th>\n",
       "      <td>9</td>\n",
       "      <td>98</td>\n",
       "      <td>3</td>\n",
       "      <td>1375</td>\n",
       "      <td>0.763804</td>\n",
       "      <td>0.000037</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3494</th>\n",
       "      <td>9</td>\n",
       "      <td>98</td>\n",
       "      <td>4</td>\n",
       "      <td>1570</td>\n",
       "      <td>0.872007</td>\n",
       "      <td>0.000042</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3495</th>\n",
       "      <td>9</td>\n",
       "      <td>99</td>\n",
       "      <td>0</td>\n",
       "      <td>689</td>\n",
       "      <td>0.384479</td>\n",
       "      <td>0.000016</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3496</th>\n",
       "      <td>9</td>\n",
       "      <td>99</td>\n",
       "      <td>1</td>\n",
       "      <td>754</td>\n",
       "      <td>0.420727</td>\n",
       "      <td>0.000024</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3497</th>\n",
       "      <td>9</td>\n",
       "      <td>99</td>\n",
       "      <td>2</td>\n",
       "      <td>834</td>\n",
       "      <td>0.463484</td>\n",
       "      <td>0.000023</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3498</th>\n",
       "      <td>9</td>\n",
       "      <td>99</td>\n",
       "      <td>3</td>\n",
       "      <td>651</td>\n",
       "      <td>0.363214</td>\n",
       "      <td>0.000012</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3499</th>\n",
       "      <td>9</td>\n",
       "      <td>99</td>\n",
       "      <td>4</td>\n",
       "      <td>1197</td>\n",
       "      <td>0.665814</td>\n",
       "      <td>0.000048</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>3500 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      R  problem  initialization  iterations      time  residual  converged\n",
       "0     3        0               0        1781  1.243984  0.000042          1\n",
       "1     3        0               1         468  0.256302  0.000035          1\n",
       "2     3        0               2         557  0.304741  0.000033          1\n",
       "3     3        0               3         545  0.296262  0.000033          1\n",
       "4     3        0               4        2239  1.219400  0.000041          1\n",
       "5     3        1               0         983  0.533453  0.000038          1\n",
       "6     3        1               1         158  0.087218  0.000033          1\n",
       "7     3        1               2        1839  0.996633  0.000041          1\n",
       "8     3        1               3         211  0.115336  0.000023          1\n",
       "9     3        1               4         136  0.075745  0.000049          1\n",
       "10    3        2               0         630  0.347550  0.000029          1\n",
       "11    3        2               1        1073  0.583105  0.000033          1\n",
       "12    3        2               2        1632  0.886877  0.000039          1\n",
       "13    3        2               3       16235  8.818792  0.019499          0\n",
       "14    3        2               4        2336  1.273486  0.000031          1\n",
       "15    3        3               0         720  0.393048  0.000047          1\n",
       "16    3        3               1         961  0.522946  0.000041          1\n",
       "17    3        3               2         683  0.372888  0.000035          1\n",
       "18    3        3               3         591  0.322047  0.000036          1\n",
       "19    3        3               4        1658  0.896043  0.000044          1\n",
       "20    3        4               0         297  0.163566  0.000023          1\n",
       "21    3        4               1        2633  1.414507  0.120324          0\n",
       "22    3        4               2         236  0.130327  0.000011          1\n",
       "23    3        4               3         194  0.106490  0.000012          1\n",
       "24    3        4               4         294  0.161897  0.000012          1\n",
       "25    3        5               0         326  0.178186  0.000011          1\n",
       "26    3        5               1         420  0.229392  0.000046          1\n",
       "27    3        5               2         370  0.202682  0.000023          1\n",
       "28    3        5               3         347  0.190012  0.000035          1\n",
       "29    3        5               4         330  0.180060  0.000043          1\n",
       "...  ..      ...             ...         ...       ...       ...        ...\n",
       "3470  9       94               0         753  0.419878  0.000030          1\n",
       "3471  9       94               1        1353  0.751485  0.000043          1\n",
       "3472  9       94               2        1746  0.971301  0.000042          1\n",
       "3473  9       94               3         622  0.347044  0.000040          1\n",
       "3474  9       94               4        1175  0.653188  0.000046          1\n",
       "3475  9       95               0        1116  0.620314  0.000049          1\n",
       "3476  9       95               1        1609  0.892850  0.000035          1\n",
       "3477  9       95               2         890  0.494399  0.000046          1\n",
       "3478  9       95               3        1420  0.790552  0.000032          1\n",
       "3479  9       95               4        1540  0.852637  0.000046          1\n",
       "3480  9       96               0         864  0.481347  0.000048          1\n",
       "3481  9       96               1        4492  2.485968  0.000042          1\n",
       "3482  9       96               2        1083  0.600596  0.000034          1\n",
       "3483  9       96               3        1812  1.004311  0.000044          1\n",
       "3484  9       96               4        1196  0.664468  0.000035          1\n",
       "3485  9       97               0        3901  2.156469  0.000045          1\n",
       "3486  9       97               1        2094  1.160958  0.000040          1\n",
       "3487  9       97               2        1187  0.661973  0.000026          1\n",
       "3488  9       97               3         912  0.507936  0.000022          1\n",
       "3489  9       97               4        1430  0.791423  0.000030          1\n",
       "3490  9       98               0       10991  6.085566  0.000049          1\n",
       "3491  9       98               1        3463  1.918445  0.000047          1\n",
       "3492  9       98               2        2098  1.163015  0.000043          1\n",
       "3493  9       98               3        1375  0.763804  0.000037          1\n",
       "3494  9       98               4        1570  0.872007  0.000042          1\n",
       "3495  9       99               0         689  0.384479  0.000016          1\n",
       "3496  9       99               1         754  0.420727  0.000024          1\n",
       "3497  9       99               2         834  0.463484  0.000023          1\n",
       "3498  9       99               3         651  0.363214  0.000012          1\n",
       "3499  9       99               4        1197  0.665814  0.000048          1\n",
       "\n",
       "[3500 rows x 7 columns]"
      ]
     },
     "execution_count": 311,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "NLS_comp = pd.read_csv('newConvprobCP-NLS-random-s4-fR3-lR9-regu0.001-tlibnumpy.csv')\n",
    "NLS_comp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 312,
   "metadata": {},
   "outputs": [],
   "source": [
    "real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "real_data['converged'] = NLS_comp[NLS_comp['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "real_data['algorithm'] = 'NLS'\n",
    "real_data['R'] = 3\n",
    "\n",
    "after_n = real_data\n",
    "\n",
    "for R in range(4,10):\n",
    "    real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "    real_data['converged'] = NLS_comp[NLS_comp['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    real_data['R'] = R\n",
    "    real_data['algorithm'] = 'NLS'\n",
    "    after_n = pd.concat([after_n,real_data]).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 313,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R</th>\n",
       "      <th>converged</th>\n",
       "      <th>algorithm</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>670</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>671</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>672</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>673</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>674</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>675</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>676</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>677</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>678</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>679</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>680</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>681</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>682</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>683</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>684</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>685</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>686</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>687</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>688</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>689</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>690</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>691</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>692</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>693</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>694</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>695</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>696</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>697</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>698</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>699</th>\n",
       "      <td>9</td>\n",
       "      <td>5</td>\n",
       "      <td>NLS</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>700 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     R  converged algorithm\n",
       "0    3          5       NLS\n",
       "1    3          5       NLS\n",
       "2    3          4       NLS\n",
       "3    3          5       NLS\n",
       "4    3          4       NLS\n",
       "5    3          5       NLS\n",
       "6    3          5       NLS\n",
       "7    3          5       NLS\n",
       "8    3          4       NLS\n",
       "9    3          5       NLS\n",
       "10   3          5       NLS\n",
       "11   3          5       NLS\n",
       "12   3          5       NLS\n",
       "13   3          5       NLS\n",
       "14   3          5       NLS\n",
       "15   3          5       NLS\n",
       "16   3          5       NLS\n",
       "17   3          5       NLS\n",
       "18   3          5       NLS\n",
       "19   3          5       NLS\n",
       "20   3          5       NLS\n",
       "21   3          5       NLS\n",
       "22   3          5       NLS\n",
       "23   3          5       NLS\n",
       "24   3          5       NLS\n",
       "25   3          5       NLS\n",
       "26   3          5       NLS\n",
       "27   3          5       NLS\n",
       "28   3          5       NLS\n",
       "29   3          5       NLS\n",
       "..  ..        ...       ...\n",
       "670  9          5       NLS\n",
       "671  9          5       NLS\n",
       "672  9          5       NLS\n",
       "673  9          5       NLS\n",
       "674  9          5       NLS\n",
       "675  9          5       NLS\n",
       "676  9          5       NLS\n",
       "677  9          5       NLS\n",
       "678  9          5       NLS\n",
       "679  9          5       NLS\n",
       "680  9          5       NLS\n",
       "681  9          5       NLS\n",
       "682  9          5       NLS\n",
       "683  9          5       NLS\n",
       "684  9          5       NLS\n",
       "685  9          5       NLS\n",
       "686  9          5       NLS\n",
       "687  9          5       NLS\n",
       "688  9          5       NLS\n",
       "689  9          5       NLS\n",
       "690  9          5       NLS\n",
       "691  9          5       NLS\n",
       "692  9          5       NLS\n",
       "693  9          5       NLS\n",
       "694  9          5       NLS\n",
       "695  9          5       NLS\n",
       "696  9          5       NLS\n",
       "697  9          5       NLS\n",
       "698  9          5       NLS\n",
       "699  9          5       NLS\n",
       "\n",
       "[700 rows x 3 columns]"
      ]
     },
     "execution_count": 313,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "after_n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 314,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for R in range(3,10):\n",
    "    vals_c =(after_n[after_n['R']==R]['converged']).value_counts()\n",
    "    radius = np.zeros(6)\n",
    "    for i in range(6):\n",
    "        if i in vals_c.keys():\n",
    "            radius[i] = vals_c[i]\n",
    "            \n",
    "    vals =(real_after[real_after['R']==R]['converged'][:100]).value_counts()\n",
    "    radius2 = np.zeros(6)\n",
    "    for i in range(6):\n",
    "        if i in vals.keys():\n",
    "            radius2[i] = vals[i]\n",
    "    \n",
    "    plt.scatter(x= R*np.ones(6), y = np.arange(6), s = 20*radius2, c='red', alpha = 0.35,label='GN w/ varying '+'$\\lambda$')\n",
    "    plt.scatter(x= R*np.ones(6), y = np.arange(6), s = 20*radius,c ='forestgreen', alpha = 0.35,label='GN w/ '+'$\\lambda$ = 0.001', marker='s')  \n",
    "    if R==3:\n",
    "        plt.legend()\n",
    "        \n",
    "        plt.legend(bbox_to_anchor=(1, 1.00),markerscale= 0.4)\n",
    "        \n",
    "        \n",
    "plt.xlim(left=2)\n",
    "plt.grid(linestyle='--',color ='gray',alpha=0.35)\n",
    "plt.title('Random tensor with s=4')\n",
    "plt.ylabel('Number of initializations converged',fontsize =11)\n",
    "plt.xlabel('Rank',fontsize =11)\n",
    "plt.savefig('ComparingNLSwithReg.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 315,
   "metadata": {},
   "outputs": [],
   "source": [
    "conv = after_n[after_n['converged']>0] \n",
    "p_val1n = []\n",
    "for R in range(3,10):\n",
    "    p_val1n += [sum(conv[conv['algorithm']=='NLS']['R'] ==R)/100]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1.0, 1.0, 0.95, 0.45, 0.73, 1.0, 1.0]"
      ]
     },
     "execution_count": 316,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p_val1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1.0, 0.98, 0.88, 0.13, 0.48, 1.0, 1.0]"
      ]
     },
     "execution_count": 317,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p_val1n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 318,
   "metadata": {},
   "outputs": [],
   "source": [
    "NLS_comp = pd.read_csv('newConvprobCP-NLS-random-s4-fR3-lR9-regu0.001-tlibnumpy.csv')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 319,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdAAAAEWCAYAAADW7MapAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOydd3xc1Zn3v0fSqPdmS7ZcsCV3bNnGxgbbxBQDpiSEHophE5ZNIJuEQHjZJSFtk827CdnsZsm+EAKE0AIEDDY2wRgXwMa9416RbPVeR3PeP84deSTPSFPu6M5cne/nMx9p5t57zvO7z733uacLKSUajUaj0WgCI8ZqAzQajUajiUZ0ANVoNBqNJgh0ANVoNBqNJgh0ANVoNBqNJgh0ANVoNBqNJgh0ANVoNBqNJggGNIAKIZ4QQrwY5LFLhBDr+9j+nhDibm/7CiGahBDnBZNvgDYmCSHeEULUCyH+Gu78NOcihLhICHHQ8PmXLbSj+3oMdV8hxB+EEI/7mdZHQoivG/9/TQjxvn8W+48Q4jEhxDNmp2uk/TMhRJUQ4nQ40jcbIcRzQoifWW1HtCGEmCeE2N/H9lFCCCmEiBtIuwKl3wAqhDgmhGg1HkhnhBB/EkKkDoRxgSClvEpK+byPbalSyiMQ9gv+RmAIkCOlvClMeWj65ifAfxs+f8sqI/q6Hvva19uLopTyfinlT4Ow4S9SyisCPc4TIcQlQohTvdL9Nynl10NJ10deRcBDwEQp5VCz049m+itARBtSynVSynHu70acucxKm9wIIX5kBO9+7fG3BHqtlDIVmA5cAPyrl0yFEGKwVwmPBA5IKZ1WGxIMQohYq20wgZHAHquN0ATFSKBaSlkR6IH+lFQivTQTbdjxfAohxqAKQuV+HSCl7PMDHAMu8/j+f4F3jf8/An4OfAy0AmOBQmApUAMcAr7hcewTwOvAq0AjsBWY6rH9UeCwsW0v8BWPbUuMfP4LqAc+By712P4R8HWPfdd7bJOGbfcBnUAH0AS8AzwMvNFL838Bv/VxPiYYedWhHtTXGb//2Ei300j7H7wcGws85qFxC1BkbJsLbDK0bQLm9tL2U0N/I/A+kGtsWwE80CufHcANxv/jgb8b/tgP3Oyx33PAU8ByoBm4DMgxzkuDYcfPep3L/tL7PbDMsHMjMMZj+ySPY88Ajxm/x3j4vhp4Dcju45r8BuraqkFda4XG74cBF+pabAIS/PWfn/b71O4ln4/odT0C/wHUAkeBq3rva9jWBnQZ9td52PUz4/8s4F2g0kjrXWB4f/cB8IiRpvvTCTxnbLsH2GdoPgL8o/F7inEuXR7HFaLu4xc98rzOOJd1Rv4Tej0/vg/sRF3brwKJXs7XZb3yes7PtH9gpN0OxHlJVwLfAg4CR43f/hM4ibrGtwDzej2jXgNeMM7HHmCmx/ZS1HOr0dDyits3fV2bHrZ807ClEXVPjwE+NWx5DYj3cc16uy4SUNfUCdT99Acgydh2CXAKVaKvQAWEezzSvBr1jG0EvgC+H4CGHuezl63PAw8Z/w9zaza+jzXSFG77jN//TM/79hFglHHs3Ya+KuBf+rjffOoJ5AO8Z6R1DI+453N/PxLsTggoMi6on3rcrCdQD8Y4wAGsAf4HSASmoW70Sz0uzk5UhHegbqyjgMPYfhPqBo0BbkE91As8HgZO4LvGsbegbsjsvh4cHk4f2/thZHwvMPLJNL7HGRfcDC/nwmFcWI8B8cBCw2HjPPS92Me5fBjYBYwzLqKpqICVjXoY3mnkf5vxPcdD22GgBEgyvv/S2HYX8LFHHhNRD5sE1APwJOoBGYeqQagCJnmci3rgIuOcJ6IeCK8AyUZaJzn7EPYnvRpglrH9L8ArxrY01E38kJFPGjDb2PYdYAMw3LD7f4GXfZzDhUae0419/wtY6+16DcJ/fdnfp3YveX1Ez+uxE/VgigX+CSgDRH/Xbu9rFnW9fNXwTxrwV+CtPvJd78W2IiP/q43vi1EPcgEsAFqA6Z4P4l7HP4FxnaOuyWbgcuP8PmKc43gPf3yGuq+zUYH6fh/nrEdefqa93dCT5CNNiXrpyeZscLnDOI9xqOvxNEZQN7S1oR6iscAvgA3GtnjgOGefQTcafnX7pr9rU6ICUjrqmdkOrALOAzJQAeBuHzq8XRe/NdLLNq6Fd4BfeJxLJ6pJw2HoaQGyjO3lGC8OqJey6QFo6HE+e9l0L/CO8f/tqOfWqx7b3vbh62P0LKiNMvJ6GvXMm2qcrwk+zo8vPSNQz0Nfn9s90rjJw74e9vh8pve7g0qoycjsOCo4ui/Ej4Cf9Loxu4A0j99+wdm3yScwLkbje4yncC95bweu97iAuh86xm+fAXf29+CgjwBq/PYeRkkZuAbY68OeeaibLcbjt5eBJ3o/WHwcv9+tp9fvdwKf9frtU2CJh7Z/9dj2TWCF8X8a6iEz0vj+c+BZ4/9bgHW90v1f4Ece5+IFj22xqAfCOI/fukugfqb3jMe2q4HPjf9vA7b5OC/76FmbUGDY4a1E8UfgVx7fU419R/V34fvhv77s71O7l7x6X4+HPLYlG9fk0P6uXV/XrMe2aUBtH/n2TisJVer6QR/X6VvAPxv/X0LfAfRx4DWPbTGoEsAlHv64w2P7r4A/+Mi3R15+pn2vLx3GPhJY2M8+tRg1YYa2Dzy2TQRajf/nc+4z6BPOBtD+rk0JXOSxvYcfgF/ju+arhy9RLzvN9KwhmcPZUvYlqBJdnMf2CuBC4/8TwD8C6QHeX32eT9SLWJ3hqz8YebhLms8D3/Ph62N4D6CetSufAbf6yNerHn8/hs6DwGhv9vj6+Ntm+WUpZaaUcqSU8ptSylaPbSc9/i8EaqSUjR6/HUcV5c/ZX0rpQlUzFAIIIe4SQmwXQtQJIeqAyUCux7FfSEOdR9qFfmroi+dRb6UYf//sY79C4KRht6cNw3zs35si1BuZt3SP9/qtd7qevRJbUA7HONfLgFuNbbeiSk6g2pRmu8+ncU6/Bnh20PD0Xx7qrfykj+3+pOfVTnxrd6f7N48096FexIZ42bfHuZJSNqGqff3xgT/+82W/P9r7ojtdKWWL8W/AnfGEEMlCiP8VQhwXQjQAa4HMANqv/wjsl1L+u0eaVwkhNgghagxdV9PzvuuL3v5woa4Zf86pGWmf7H2QF3rsI4R4SAixz+gtX4cq/Xnq7W1votHeV4j3Z5Ave71dm2c8/m/18t3fc5OHehHb4nE9rjB+d1Mte/bH8Dz3X0X5+bgQYo0QYk4AGnyecynlYVSBaxrqhfVdoEwIMQ5Vu7HGT31u/L12fOnxlx8Df5ZSHg3kIDM6/XheTGVAthAizeO3Eai3RjdF7n+MTkfDUSd4JKq4/gCq6jIT2I1603IzTAjh+X2EkWew9rp5CzhfCDEZVQL9i5d9MPIq6tVZqre+vjiJekPzlu7IXr8Fku7LwG3GRZMErPbIb43x8uP+pEop/8njWM/zUYmq9hnu8VuRx//+pOcLX9rd267qlW6ilNKb/h7nSgiRgqqO8+dcheK/ULQHgrfr05OHUE0As6WU6ahSEfS8T7wihHjUOPYfPH5LAN5AtaUNMe675R7p9WdPb38I1DXj77Ubatr92ddjHyHEPFS76c2o6sxMVDNGv+cPVVvm7Rnky95Ars3+6K2zChVwJ3lcjxlSdfbsPzEpN0kprwfyUc+/14xN/mjo75yvQVVvxxv38BpUU1MWqlbRq0n+2O0LX3qEECOMESS+Pl8zkrgU+LYQ4rQxhKoIeE0I8YO+8jW116yU8iSqSuMXQohEIcT5qJvVMyDNEELcYLzRfQdVr70B1cYkUQ9xhBD3oEqgnuSjRDqEEDehGteXB2jmGVSbg6fdbajOTS+hqlJP+Dh2I6ra5BHDhkuAa1Fthv7wDPBTIUSx0Wv5fCFEjqGhRAhxuxAiTghxC6rq6F0/012Ouuh/gmpvcJew3jXSvdOw1yGEuEAIMcFbIlLKLuBN4AmjpDMedeETTHq9eBcYKoT4jhAiQQiRJoSYbWz7A/Bz4yUKIUSeEOJ6H+m8BNwjhJhmPPz/DdgopTzmhw2h+C8U7YFwBhguhIj3sT0N9eCsE0JkAz/yJ1EhxFXAt1G1SZ41SPGotq5KwGns5zn05QyQI4TI8JH0a8BiIcSlQggHKsC3o54DoRKOtNNQL4mVQJwQ4oeoNkl/+NQ49tvGfXoDqr3cTSjXZn/0uC6Me/xp4EkhRD6AEGKYEGJRfwkJIeKFGiOcIaXsRHVg6jJRwxpUQWit8f0j4EFUFXSXj2POeS77S196pJQnjBddXx93bLoUFW+mGZ8yVJXw7/vKOxzDTm5D1V+XAX9DtRH93WP726j2JHenmRuklJ1Syr2oNoBPUSdzCqrXqScbgWLU29fPgRullNUB2vdHYKJR7eE5TvB5I09f1bdIKTtQvQKvMmz4H+AuKeXnfub9G9RD4X2Uk/+Iak+uRpV8H0JVlzwCXCOlrPInUSllOyrwXYa6Ady/N6Iehrei/HEa+HfUA9MXD6CqtE6jzsXLqIdWsOl52nI5KmCdRrU3fMnY/J+ozhDvCyEaUS9Us32kswrVNvYGqkQwhrPV1/3ZELT/QtEeIB+iOuqdFkJ48/9vUbUMVajztMLPdG9BVe/t83j7/oOh69uo67IW1fFjqfsg49y8DBwx7pkeTSZSyv2oZo//Mmy6FjXsrcNfwb4IU9orUX0eDqCqKtvwrxrYff3cgGqPrEWd0zc9tgd9bfqBt+viB6hOVRuEqs7/AFXD4A93AseM4+7HaMIyScMa1IuKO4CuR1U3r/V5hOor86/GNfb9APMDH3r8RUpZLaU87f6gAnCtUYXtE3cvwEGPEGIEamjMUCllg9X2RApCiH9HnZO7rbZFo9FoIonBPvEB0N0W+z3UkIVBHTyFEOONqmUhhJiFqoL/m9V2aTQaTaRhu5kkAsVoJD+Dqs650mJzIoE0VJVdIarb+69R1e4ajUaj8UBX4Wo0Go1GEwS6Clej0Wg0miAY9FW4ALm5uXLUqFFBHetyuYiJscd7iNYSedhFB2gtkUioOrZs2VIlpczrf097ogMoMGrUKDZv3hzUsRUVFeTn55tskTVoLZGHXXSA1hKJhKpDCNF7BrVBRfS/QllMZmam1SaYhtYSedhFB2gtkYhddFiFDqAh0tnZabUJpqG1RB520QFaSyRiFx1WoQNoiDQ3N1ttgmloLZGHXXSA1hKJ2EWHVegAqtFoNBpNEOgAGiLJyclWm2AaWkvkYRcdoLVEInbRYRVRFUCFEM8KISqEELt9bBdCiN8JIQ4JIXYKIaaH1aCGBpKffx4abDD7n520AAkJZs/xbg120QE20mKXe8UuOiwkqgIo8Bx9T7d3FWq1lmLgPuCpcBpzYNmfWVq+lgPLfC7gEj38/e+Io0fh73/vf98ooLa21moTTMEuOsA+Wuxy39tFh5VE1ThQKeVaIcSoPna5HnjBWDF+gxAiUwhRIKUsN9WQRx/lADV8N2MTdWkdxB3fy/f+dQ2Tu7LJuOhSMmKTcYhYU7MMGx9+CC61fKgA+PRT9YmLg1/+0lLTNJqIwuO+70xx0XF8Lzf+6D2GymSYoJaFTY1J5MqMUgA+atxDlbNn6S4jNpnL06cC8EHDTuq6enbiyY1L55K0SQCsqN9Gk6utx/ahjkwuTlV5vVO3mXbZsxftcEcOF6aWAPC32o104eqxfVR8PjM3HudATB33Zn1CbKog9dgBnnx0ByVk63s+QKIqgPrBMHqu7XfK+O2cACqEuA9VSqWoqIiKigoAUlJScDgc1NXVARAfH09GRgaVlZXu48h77DF2vvQEHbUu2uiiLaaD36fsJ9eVCDu2cXHHEP6pZRxSuvhF2m5SZBwZrngyXA7SpYMxzjRGu9JwSRcduEggFoQAz3mJ3Yve9/7N47sQAtnHdr/SQK1iLjzOjYyNpaOwkM633ya+pATn0KE0Gd3dk5OTSUhI6C5NxMXFkZ2dTWVlZbcteXl51NfX09Ghlm3MzMyks7Ozu8df7zQcDgdZWVndPgDIz8+ntra2u5t9VlYW7e3ttLS0+OWnpqYm8vPzqampwel0ek0jNTWV2NhY6uvrAVXFmJaWRlWVWm4xJiaG3Nxcqqur6epS6wBnZ2fT2tpKa6takzotLQ0hBA1GNVhiYiIpKSlUV6tlamNjY8nJyemRRk5ODs3NzbS1qYdjeno6UkoaGxsBSEpKIikpiZqaGhobG7vTqKqqwmW87OTm5tLY2Eh7ezsAGRkZdHV10dTUFLF+amxs9H4/5eVFh58eeohNzz9CR6eLPFciB+LqeSfxpLrvj6j5BIa6klhUr9Jcl7aTzx0NPe63UV2pXNZYBVLyUfo2jsY29bgnxzszuKTpNFJK/p6xmdMxrT22T+vM5qLmMgDey9hAvTCWRjX2mdORx+zmEwgheDfjY9pEV4/tl7QPZYarmL3x9dSKdopcKXQKye7R6Yy68WHqDN/666fBTtRNJm+UQN+VUk72sm0Z8Asp5Xrj+yrgESnllr7SnDlzpgx0JqIDL/+e7x57hg7hIkYKHh52A1mXLqahrYG81DwmD5lMZ1cnv1zzS+rb6mlob6CpQz3crp9wPbecfwtNHU3c97f7SIhNICMxg8zETNIT01kwegEzhs2g3dnOjvIdZCRmkJ6YTmZiJolxiQgh+rEuQN54AzZsgJgY6OoC98wk7gdlTAwUFMDIkeozahRkZ58N0BrNYGD3bn78xnf5W9JJ8l2JOKTgyVFfp+S2b1ltWcC4n1+dQoakQwixRUo5MwwmRgV2K4GeAoo8vg8HysKRUUl7Ck+O/gabsl1cUBNDSVsyDJvRYx9HrIPHFz7e/d3pclLfVo8jxgFArIjl1vNvpb6tvvtzuvF0d6A903SG337y2x5pxsfG840LvsFFIy/idONplu5b2iP4ZiRmMCJzBKnxqf6LaWyEOXOoKSkh+8AB1algyRJoaYHjx89+tmyBTz5Rx6Smng2mI0dCURE4HAGfx3Chp1qLPKJaS3k5tS//icOpLdyReREFo0rP3vdRiNfnlyZg7BZAlwIPCCFeAWYD9aa3f7pZsoQSIDOAh0JcTBw5yTnd35McSVw34Tqf+w9NG8ovFv2iR4BtaGugML0QgPq2eraXb6ehvQGXPNvW8cj8R5hWMI3t5dt5ZtMzKrAmZHSXZK8YewW5Kbk0tDVQ11ZH5q03UN5YzmeHP2P2/NmU5Ko2FJKNth2jfQeXC06fhmPHzgbVPXvUtpgYGDasZyk1M1OXUjXRT1MTPPssq5Ir6RoxnDuu+zkxrTHR+zIAQT2/NOcSVQFUCPEycAmQK4Q4BfwIcABIKf8ALAeuBg4BLcA91lhqDvGx8YzMHOlz+7i8cfzP9f+j2s/aG1WQba/vPiYtPo0pQ6d0B99T9aeob6/n4pEXA7Dx1Eb+tOVPtHS2cLj6MHEijqzdWTx1/VOMyxt3boYxMVBYqD5z56rfmprOBtNjx2DjRli/Xm1LT+9ZSh0+XHVO0miiBacTnn+ezsZ6Vk2NYdqwmQxNG0pFa0X/x2psT9S1gYaDYNpAoxW3v4UQVDZXcrj6MH8/9Hfe/fxdXNJFa2crjy98nFvOvyW4DLq6oLy8Zym1pkZti41VQdSzlJqRYYoujcZ0pITXX4eNG9myeAa/rniHRxc8yvlDz7fasohBt4FqQqK2tjaqeqN5dkDKS8kjLyWP7ORsNpzcQFtHG5mJmZQWliKl5Nfrf8152edx+djLSUtI8y8Dd5AcPhwuViVdGhp6llI/+QTWrlXbMjPPllBHjlTVwLGhDwGKNr/4wi46IAq1rF+valQuvZTpl1zJz2pnMzprNBCFWnxgFx1WoQNoiNhhNYOS3BKeXPwkGw9tZPZY1Qba2tmKS7p4fffrLN23lHmj5nFVyVXd7a8BkZ4OU6aoD6hqsbKys6XUY8dg+3a1LS5OdUjyrPpN8zN4e2AHv4B9dECUadm/H5YuhcmTYdEihBCcl31e9+ao0tIHdtFhFTqAagAVRDNdmeTnqg4FSY4kHpn/CKfqT7F8/3LWHl3LqsOrujsohURcHIwYoT5u6urOBtPjx2HdOvjoI7UtJ6dnte/QoaaUUjUar1RUwJ//rK6z227j6S1/JMWRwu3TbrfaMk2EoQNoiNip+sObluEZw7lv1n3ccv4tfHj4QybkqR65G09uxOlyMrtoNnExJlxGmZnqM1XN0kJnJ5w6dbbq9+BB2LpVbYuPV6VUz6rflJSzaTU0kPvXv8Kdd6rSbxRj9+sr4mhpgT/9Sb2g3XMPta4W1h5dyxXFV/TYLSq0+IFddFiFDqAh0t7ejiOCxj+GQl9aMhIz+Mqkr3R/X3N0DdvLt/PKjle4ouQKFp63kJT4FK/HBoXDAaNHqw+oDh21tT1LqatXd09DSF7e2WB6+DDi2DE1r+9Xv2qeTRYwWK6viKCrC158UXV6u/9+yM5m1a7XcUkXl4+9vMeuEa/FT+yiwyp0AA2RlpYWUlMDmLQggglEy8PzHmZb+Tbe2/8eL+94mb/t+Ru3Tb3tnAeNaQihZj/KzoZSNdco7e09S6mbN6sP9pnXd7BeX5bwzjtw4ADcfDOMHk1nVycfHP6A0sJShqYN7bFrxGvxE7vosAodQDVBIYRgeuF0phdO52jtUZbvX052UjYADW0NnGk6Q3FucXiNSEiAMWPUB6C+Xk1LuHev+u5wqI5L11wTXjs00c+GDarX7fz5MGuW+unkBhraG86pvtVo3OgAGiIpKSZWW1pMsFpGZ43mWxeenUfzg8Mf8Pru1ynJKWHx+MXMGDaDGDEAK+dlZPQcV9rZqYJsFLeD6utrADh8GN58E8aNg8WLu38emzOWGybewJQhU845JGK1BIhddFiFDqAhYqf2A7O0XFVyFSmOFN478B5Pfvwk+Sn5LB6/OHzVu540NsKsWcht2xDp6ep7FKOvrzBTXQ3PPw+5uXDHHT16dxekFXDjlBu9HhaRWoLALjqsItoW1I443Mtp2QGztCQ5klhUsojfLP4N35n7HTITM9l1elf3dvdk+WFhyRK4+WZap05VnY6+/OXw5TUA6OsrjLS1qR63UsI990BSUvemlQdWcqDqgM9DI05LkNhFh1XoAKoJGzEihllFs3jisie6q3jLG8v51tvf4qmNT3Gs9ljY8m6ZYayM456XV6PxxOWCl15SYz7vukv14jaoaanhxe0v8tnJzyw0UBMN6CrcEImPj7faBNMIp5aEuAQAEuMSWThmIR8d+Yh1x9YxKX8Si8cvZurQqaaucxqXlwfnn686h1x2GSQmmpb2QKKvrzCxYoXqbPaVr0Bxz85uqw6vwiVdfXYeiigtIWAXHVahS6AhkmGjydAHQktWUhZ3T7+b/77uv7lt6m2UN5bz5PonaWw3t60yIyND9ahsa4NNm0xNeyDR11cY2LIFPvwQ5sw5u6qQQUdXB6sOr6K0sJT8VN/LfEWMlhCxiw6r0AE0RCorK602wTQGUktKfArXjr+W317zWx5f+Djpiaqn7JPrn+T13a/T0NYQUvqVlZVqqsDRo9XE9S5X/wdFIPr6Mpnjx+Gvf1VDn7785XPWq91wQg1dubLkyj6TiQgtJmAXHVahA6jGUuJi4hibMxaAdmc7TpeTN/e8yYPvPMgzm57hi/ovQstg/nzVmWjXrv731dibujp47jk11Omuu7zOp+x0OZmQN4FJ+ZMG3j5N1KHbQEPEzHY7q7FaS0JcAg/Pf5iyhjKW71/O+uPr+fDIhzx08UPMGDYjoLS6tUyapCajX7v27Dy7UYTVPjETS7V0dKgetx0d8I//2HPuZA8WjlnIwjEL+03OLn6xiw6r0AtqM7gW1I4mGtoaWH1kNVeWXElCXAKbTm2izdnGnBFzApvAfv16eOsteOABNQG9ZnAhpZrjdudONVxl4kSvux2tOcrIrJEDM+mHTRjsC2rrKyVEampqrDbBNCJNS3piOtdPvL67B++6Y+t4auNT/PM7/8zSfUv7HE/aQ8sFF6gxfu5FvKOISPNJKFim5YMPYMcOuPpqn8GzuqWaxz94nLf2vuVXknbxi110WIUOoCHidDqtNsE0Il3Ldy/6Lj+Y/wOGZQzjlZ2v8ODSB1lxYIXXfXtoSUiACy9U7aDV1QNkrTlEuk8CwRItO3fCypUwYwZcconP3VYdXoWUkotHXuxXsnbxi110WIVuA9VEDUIIphZMZWrBVE7UnegxgX1jeyPljeWU5JZ4P/jii2HNGlWde/31A2i1xjK++AJeflktcXfjjef0uHXjHroyfdj0PoeuaDS90QE0ROy0IG00aRmROYL7Z9/f/X31kdW8svMVinOKOX/o+QgpmBwz+WxAzciAadPgs8/giit6TNsWyUSTT/pjQLU0NqpOQ8nJcPfdamUeH3x64lMa2xu5srjvoSue2MUvdtFhFTqAhoidFqSNZi2LiheRGJfIq7te5c09b5KRkEFGUgZPLn7ybBCdPx+2boWNG/uszoskotknvRkwLU6nGq7S3Kw6jvWzGs+mU5sYnj6cifne20e9YRe/2EWHVeg20BBpaWmx2gTTiGYtCXEJXFF8BYvHqeWoYoihs6uTfRX7zu40fLgaQL9+PXR1WWRpYESzT3ozIFqkhNdfVxMm3HorDBvW7yHfu/h7PDL/kYCGdNjFL3bRYRU6gGpsxeQhk0mJT6GlswVHrIMJ+RN67rBggRpQv3OnNQZqwsuaNbB5s6qm92Pcr0u6iBEx5KbkDoBxGruhA2iIpKamWm2CadhBS0luCc/f+DyPzHukZ/Wtm/Hj1coba9ao0kqEYwefuAm7ln37YNkytYjAZZf1u3tVcxUPLn2QneWBv0zZxS920WEVug00RGK9TAcWrdhFy7i8cYxKH0VMnJf3w5gYmDcP3nwTjh6F884beAMDwC4+gTBrOX1aTZZQWKiqbmP6LxusOryKurY6CtILAs7OLn6xiw6r0CXQEKmvr7faBNOwk5anPnmKJ1Y94X3jzJmqd2YUTKxgJ5+ETUtzs+pxGx+vZhryY4mudmc7Hx7+kJnDZpKXktfv/r2xi1/sosMqdADV2JLc5FyO1h6lpmezV/sAACAASURBVMXLTCvx8WoZqz17QK9GEd10dcELL0B9PSxZApmZfh326YlPaexoZFHJovDap7E1OoCGSEJCgtUmmIadtLgnn99evt37DnPnqmq+desG0KrAsZNPwqLlrbfg8GG46SY1YYIfSClZeXAlRRlFTMib0P8BXrCLX+yiwyp0AA2RtLQ0q00wDTtpKSkoIS8lj61lW73vkJ4O06erxbYjuCu/nXxiupaPP4ZPP1VjemcEtlrP3dPv5o5pdwS9Gold/GIXHVahA2iIVFVVWW2CadhJS3V1NdMLp7P7zG7ane3ed5o/Hzo71UM4QrGTT0zVcvAgvP02TJigJokPACEE4/PGM2XolKCzt4tf7KLDKnQA1diW+aPm87VpX/O9Q0EBlJSokoyeVDt6qKpS7Z55efC1r/nV47b70OYq/rTlT97bxjWaANEBNERiArh5Ix27aRmdPZrLx17evRyaVxYsgIYGtdxVBGI3n4RMays8+6yaGP7eeyExMaDDPzj8AR8c+gCXdIVkhl38YhcdVqHPXojk5tpnBhM7amloa2DdsXX4XDi+pASGDInYiRXs6JOgcbngL39RJdC77oKcnIAO9xy6EurMQ3bxi110WIUOoCFSHWXrS/aFHbVsLdvKUxuf4kT9Ce87CqHaQsvK4NChAbTQP+zok6BZtgw+/xxuuAHGjg348E9PfEpTRxNXlvi/6oov7OIXu+iwCh1AQ6QrSiYl9wc7aplWMA2AbWXbfO88fTqkpkbkxAp29ElQbNqkagkuukgtjh4g7qErIzJGMD5vfPB2GNjFL3bRYRU6gGpsTWZSJmOyx7D1Cx/DWUCtFTl3rppL9cyZgTNO4x9Hj6oVVoqL4brrgkqio6uD0VmjWTx+cdBDVzSa3kRdABVCXCmE2C+EOCSEeNTL9hFCiNVCiG1CiJ1CiMD6uAdIdnZ2OJMfUOyqpbSwlMM1h6lv62PasrlzIS4u4iZWsKtP/KamBp5/HrKy4M47Ici5WxPiErhv1n3MGzUvqON7Yxe/2EWHVURVABVCxAK/B64CJgK3CSF6r4L7r8BrUspS4Fbgf8JpU2traziTH1DsqqW0sBSJ5EDVAd8HpKaqwfibN0NT0wBY6B929YlftLerhbGdTtXjNjk5qHxrW2s5XH04qGN9YRe/2EWHVURVAAVmAYeklEeklB3AK8D1vfaRgHsJ+gygLJwG2ekCtKuWUZmj+N01v+OC4Rf0fdD8+eph/cknYbbOf+zqk35xueDll6G8XJU88/ODznfFgRX88IMfUttaG3QavbGLX+yiwyqibTmzYcBJj++ngNm99nkCeF8I8SCQAnhdGFAIcR9wH0BRUREVFRUApKSk4HA4qKurAyA+Pp6MjAwqjUnHhRDk5eVRU1OD0+mkrq6OrKws2tvbu1d3T01NJTY2tnulg4SEBNLS0rpn/YiJiSE3N5fq6uruRvzs7GxaW1u7L+i0tDSEEDQ0NACQmJhISkpKd6+52NhYcnJyeqSRk5NDc3MzbW1tAKSnpyOlpLGxEYCkpCSSkpKoqanpkUZVVRUul4u6ujpyc3NpbGykvV3N3pORkUFXVxdNRqksOTmZhIQEamvVwyguLo7s7GwqKyu7h4rk5eVRX19PR0cHAJmZmXR2dtLc3Ow1DYfDQVZWVrcPAPLz86mtraWzsxPgnHPcn5/q6+vJz8/v9hNAZ3xn335KTCR9/Hjk+vVUTZ5MTHy85X6qq6s7x09AVPqprq6u3/vJnYZ87z3id++mceFCYouKiG1vD+p+qm+qZ8W+FUwbOo0kkdRte6h+qqur6/d+igY/ue+fQJ977jQGO8Ln+LgIRAhxE7BISvl14/udwCwp5YMe+3wPpevXQog5wB+ByVL6Hjk9c+ZMuXnz5qBsam1tJSkpKahjIw07a6luqea5rc9xVclVTMzvXevvwcGD8L//CzffDLNmDYClfWNnn/hk+3a1tuesWWqS+BA6/aw+vJqnNz/NDxf+0JTet27s4pdQdQghtkgpZ5poUlQRbVW4p4Aij+/DObeK9h+A1wCklJ8CiUDYRgvbqUefnbWkxqey6/QuNp3a1PeBY8eqRZkjZGIFO/vEKydPwiuvwOjRarxnCPrdQ1dGZo5kXO64oNPxhl38YhcdVhFtAXQTUCyEGC2EiEd1Elraa58TwKUAQogJqAAatkUf3VV3dsDOWhLiEpiUP4ltZdt8z0oEZydWOHMGDvTR6WiAsLNPzqG+Xi2MnZamZhqKC62FqaqliuqWaq4ovsL0QGEXv9hFh1VEVQCVUjqBB4CVwD5Ub9s9QoifCCHcA8QeAr4hhNgBvAwskdFUT60JG6WFpVQ0V1DW0E+/smnT1HJna9YMjGEatSrOc89BWxvcc48KoiGSl5LHf1/331w88uLQ7dNovBBtnYiQUi4Hlvf67Yce/+8FLhooexIDnMw6krG7FvesRFvLtzIsY5jvg+Pi1Iw3772neoEWFITLzH6xu08AVVX+2muq+nbJElWFHiLtznbiY+P7XkggBOziF7vosIqoKoFGIikpKVabYBp215KbksvcEXNJi/ejdDNnjpqhyOLp/ezuEwBWr4Zt2+Cqq2DyZFPyemPPG/xgxQ9wusKzTJ1d/GIXHVahA2iI2Gky5sGg5YE5D3DJeZf0n0ByMlxwAWzdqpY7swjb+2T3blXSLy2FhQtNyafd2c5HRz5iWPow4mLCU8lmF7/YRYdV6ACqGXR0dHVQ11rX/47z5qkB/RE0sYKtKCuDl16C4cPVsCGTOvp8fPxjmjqaWFSyyJT0NBpf6AAaIrFBzs0ZiQwGLVJKHnnvEV7c/mL/ieTlwcSJKoAag9gHGtv6pKlJ9bhNTFTtng6HKXmEc+iKJ3bxi110WIUOoCGSE+CivpHMYNAihGBC/gR2lO+gy+XHUk7z50NLC2zZYrKF/mFLnzidaoL4xkYVPDMyTMtjX+U+TtafZFHxorCOcbSLX+yiwyp0AA0RO7UhDBYt0wun09zZ3Pfk8m7OO09VMa5dq6pzBxjb+URKePNNtUTZLbfAiBGm5lGSW8K353ybOSPmmJpub+ziF7vosAodQEPETgvSDhYtk4dMJi4mru9Ftt0IAQsWQGUlfP65iRb6h+18sn49fPYZXHqp6jhkMnExcVw44sKwDV9xYxe/2EWHVegAqhl0JDmSmJA3ga1lfSyy7cn556tqRj2xQvA0NJD97LPw9ttqqMoi8zv4LN23lKX7ek9MptGEj6ibSCHSsFMbwmDScuPkG4kRMUgp+28ri42Fiy+GZcvgiy9gWB+TMJiMbXyydCmxVVVqeNBtt0GMue/u7c523tn3DlOGTjE1XV/YxS920WEVugQaIu4lhezAYNJSnFvMmJwx/nc0ufBCSEgY8FJo1Pvk0Ufh+9+H7dsRoDpk/cu/qN9NZP3x9TR3NrOoeGCGrkS9XwzsosMqdAANEfdagXZgsGn5vPJzVhxY4V+CSUlqea3t29Wk5wNE1Pvk0UfVvMJuHA6YPh0ee8y0LKSUrDiwglFZoyjJLTEt3b6Ier8Y2EWHVegAqhm0bC3byks7XqK1s9W/Ay6+WPUi/fjj8BpmJz77rHsmJxkbq4awJCT0DKohsqdiD180fMGVxVfq5bk0A4oOoCGSbuKDwGoGm5bphdNxupzsPL3Tv0RzcmDKFPj0U2hvD9FC/4hqn+zZA++/D5mZMGcOHfffr+YYbmw0NZuU+BTmjpjLhSMuNDXdvohqv3hgFx1WoTsRhYidVkobbFqKc4pJjU9lW9k2ZhfN9i/h+fNh507YtEmVSMNM1PqkogJeflmNof3Wt8DhwNXaqhbJNpnRWaN5YM4DpqfbF1Hrl17YRYdV6BJoiDSa/DZtJYNNS2xMLFMLprKtfBsu6eckCaNGwciRsG7dgEysEJU+aWtTa3vGxsLdd3dP0xcOLVu+2EJFU4Xp6fZHVPrFC3bRYRU6gGoGNaWFpcSIGKqaq/w/aP58qK6GvXvDZ1i04nLBK69AVRXceSdkZYUtq7bONp7a+BSv7nw1bHloNH2hq3BDJCkpyWoTTGMwapk9fDZziuYE1vlk8mQVGNasMW39Sl9EnU8+/FAtUXbddTB2bI9NZmtZd3wdLZ0tlqy6EnV+8YFddFiFLoGGiJ0uwMGoJTYmFiFEYG1BsbFqqbOjR+HEiSAt9I+o8snevbBypRqmMm/eOZvN1CKl5P2D7zM6azTFOcWmpesvUeWXPrCLDqvQATREampqrDbBNAarll2nd/Htd78dWDXurFlqKa61a4Owzn+ixieVlWptz8JCuPFGr2t7mqll95ndauhKiTVDV6LGL/1gFx1WoQOoZtCTk5xDdUs128r9mFzeTWIizJ6teuTW1obPuGjA3WkoJkZ1GoqPD3uWXzR8QU5SDhcWDdzQFY2mNzqAhoidFqQdrFoK0goYmjrUv9VZPHEPY1m/PrDjAiDifSIlvPqqGrZy552Qne1zVzO1XFlyJb9Z/BscseYsxB0oEe8XP7GLDquwLIAKIR4VQkT9TMZ2mox5sGoRQlBaWMqeM3todwYwQUJWllqpZeNGVQoLAxHvk9WrYdcuWLwYivtuizRLS32bmkrRquAJUeAXP7GLDquwsgRaAOwVQrwghPBzFHvkUVUVQLtZhDOYtZQWltLp6mT3md2BZbRggQqen30W2HF+EtE++fxzeO89mDZNnYd+MENLW2cbDy1/iDf3vBlyWqEQ0X4JALvosArLAqiU8p+B0cAnwP8TQmwWQtwjhEi0yqZgcA3AYPqBYjBrGZ83nsvGXEZ2su8qSK8UFcHo0WpihTAsThyxPqmqgr/8BYYOhZtu8tppqDdmaHEPXZkyZGCWLfNFxPolQOyiwyosbQOVUrYA/w/4MZAP/B/gkBDiZivt0gw+4mLiuHfmvYzOGh34wQsWqI5EuwMsvUYr7e3w/PPq/yVL1OTwA4CUkpUHVjImewxjc8b2f4BGE2asbAMdIoT4IXAYuBW4Q0pZAswD/sMquwIlNzfXahNMY7BrkVJyvO441S3VgR04cSLk5qqJFUyeWzTifCIlvPYanD6tOg0F0IYWqpZdZ3ZR1ljGFcVXWL7qSsT5JUjsosMqrCyBbgMSgXlSypullGsBpJRHgT9ZaFdA2GkuycGupamjicdWPsZHRz4K7MCYGDVxwIkTcPx4wPn2RcT55KOPYMcOuPpqKAls7c1Qtaw+vJr0hPSIGLoScX4JErvosAorA+hlUsrHpJSn3D8IIcYDSCl/ZJ1ZgdE+QMtaDQSDXUtaQhrFOcWBjQd1M3OmWnR7zZrAj+2DiPLJgQOwfLnqeXzJJQEfHqqW+2bdx/fnfd/S3rduIsovIWAXHVZhZQB90ctvLw24FRqNB6WFpRypOUJta4CTIyQkqLUud+9WE83bjepqePFFGDIEbrnFr05DZpPkSNJtn5qIYsADqBAiVwgxEUgUQkwQQkw0PnOAlIG2J1QyMjKsNsE0tBYVQAG2l20P/OCLLlLVuevWBZW3NyLCJx0dqtOQlCF1GgpWS2tnKz9e9WP2nNkT1PHhICL8YgJ20WEVVpRAvwYsA8YAy43/lwFPAb+ywJ6Q6ArD0AWr0FqgKKOInOQctpcHEUAzMtSYyM8+g9bWoPLvjeU+kRL++lcoL4fbb1edpYIkWC3rjq1jf9V+EuIGprevP1juF5Owiw6rGPAAKqX8TynlaODHUsrRHp9pUso/DrQ9odLU1GS1CaahtahZiR6e9zDfvPCbwWU8f74qsW3YENzxvbDcJ+vWwbZtcOWVMGFCSEkFo0VKycqDkTd0xXK/mIRddFiFFVW47tfI3wohknt/BtoejaY3IzJHBF/aGTZMrYO5fn1YJlYYUA4ehHffhSlTYOFCS0zYdXoX5Y3lXFlypSX5azR9YUUV7qfG3yag0fjb5PE9qkhOtk/M11rOsuzzZSzfvzy4g+fPh/p6NdwjRCzzSU2N6jSUl2dap6FgtKw4uILMxExmF0XWbJ92uVfsosMqrKjCnW78jZFSxhp/3Z+oWxogYYBmYRkItJaz7Kvcx4oDKwJbaNvN+PEq8JgwsYIlPunsVJ2GurpUp6FEc2bXDEbLRSMv4uYpNxMXE2eKDWZhl3vFLjqsQi9nFiK1NloLUms5y4zCGVS1VHGy/mTgB8fEqOn9vvgCjhwJyY4B94m701BZmeo0lJdnWtLBaLlo5EVcct4lptlgFna5V+yiwyqsaAOtFEJUePlUCiEq/Dj+SiHEfiHEISHEoz72uVkIsVcIsUcIoceWagJmWuE0gMDXCHUzYwYkJ8PatSZaNQCsXw9bt8IVV6gpCi2itbOVdz9/l6YO3clFE7lYUS8yM9gDhRCxwO+By4FTwCYhxFIp5V6PfYpRk9JfJKWsFULkh2pwX8TFRVbVUihoLWfJSspidNZotpVt4/qJ1weegMMBc+fCqlVQWRl0SW5AfXL4MLzzDkyaBJdeanrygWhZe2wtL+14iQl5E0jNSTXdllCxy71iFx1WYUUb6PG+Pv0cPgs4JKU8IqXsAF4Bej/dvgH8XkpZa+TXb6k2FLKzA1z+KoLRWnoyu2g2KfEpdLmC7E3rnlghhFLogPmkrg5eeEFNDn/bbcpuk/FXi5SS9w++T3FOMWNyxphuhxnY5V6xiw6rGPDXDyHEn6WUdwohNgHn9LCQUs7q4/BhgGej1Cmgd/e8EiOfj4FY4Akp5QovdtwH3AdQVFRERYWKsykpKTgcDurq6gCIj48nIyODyspK93Hk5eVRU1OD0+mkrq6O0aNH097eTktLCwCpqanExsZSX18PqIb6tLS07sVrY2JiyM3Npbq6unsgc3Z2Nq2trbQaA/DT0tIQQtDQ0ABAYmIiKSkpVBvTxMXGxpKTk9MjjZycHJqbm2lrawMgPT0dKWX3hNFJSUkkJSVRU1PTI42qqipcLhd1dXWMHTuWxsbG7jkyMzIy6Orq6h4vlpycTEJCQnfbSVxcHNnZ2VRWVnZ3uMnLy6O+vp6Ojg4AMjMz6ezspLm52WsaDoeDrKysbh8A5OfnU1tbS2dnJwBZWVk9znF/fqqvr6e4uLjbT97S6M9Pc/Pmct2E60LyU/qkSSRu3kzNrFk4jQ4bgfiprq6OnJycHn4CtYqGaX5qaSHrpZeIczppveUWmhoaoKHBdD/V1dWRn5/f5/0EcLL9JKfqTnHXpLuoqKiIyPuprq6OgoKCPu8n0/0UhvuprKyMzMzMgJ977jQGOyKoXoahZCjEDCnlFiGE1yXspZQ+Z+MWQtwELJJSft34ficwS0r5oMc+7wKdwM3AcGAdMFlKWecr3ZkzZ8rNmzcHpaeiooL8/LDWEg8YWot3WjtbSXIkBXdweTn8+tdw1VVBVYuG3SdSwquvwubNcM89qvo2TPir5Vdrf8Wx2mP87trfRVzvWzd2uVdC1SGE2CKlDLpZLtqxogp3i/F3jREstwBbPL73xSmgyOP7cKDMyz5vSyk7jaXR9gPF5livGWz8bc/fePCdB3G6nMElUFAA48apzjnOINMIJ598ooLn5ZeHNXj6i9PlxCVdXDb2sogNnhqNGysX1B5vVONWAZVCiM/cy5n1wSagWAgxWggRj1qIe2mvfd4CvmTkkYuq0g1tLEEf5JnYzd9qtJZzKcosoqWzhf2V+4NPZP58aGxUU+IFSFh9cuQIvP22mqLv8svDl4+BP1riYuJ4dMGjfGXiV8JuTyjY5V6xiw6rsHIc6HPAfwFJQDLwO+M3n0gpncADwEpgH/CalHKPEOInQojrjN1WAtVCiL3AauBhKWXY1pdyt8vYAa3lXKYMmYIjxhH8cBZQC08PHao6EwXYZBI2n3h2Grr99rB0GupNf1raOtuoalbtmsKC5dICwS73il10WIWVAdQhpXxBnuVF/OjUJKVcLqUskVKOkVL+3Pjth1LKpcb/Ukr5PSnlRCnlFCnlK+EU4W7YtwNay7kkxCUwacik4BbZdiOEKoWWl8OhQwEdGhafOJ1qpqHOTrj7brUQ+ADQn5Y1R9fwnWXf4UzTmQGxJxTscq/YRYdVWBlAdwghLnZ/EUJcBJizhIVGYyKlhaWUN5ZT1tC7uT0Apk+HtDQ1vZ+VSAlvvgknT8Ktt6qScQTgXnVlbPZYhqQOsdocjcYvrBjG4h6+Eg8sEUIcNDYVAyG85ltDZmam1SaYhtbinRmFMwBIT0wPPpG4ODWxwsqVcPq034HLdJ9s2KDWK730UrXKygDSl5Ydp3dwuuk0X5381QG0KHjscq/YRYdVWNHN7fsW5Bk2Ojs7iY+Pt9oMU9BavJOdnM3lY03oZDNnjpqZaN06uOkmvw4x1SfHjsFbb6nJ7hctMifNAOhLy4oDK8hKzIq4VVd8YZd7xS46rMKKYSxr+voMtD2h4h7MbAe0Ft80dTSx+shqmjtCSDc1FWbOhC1bVK9cPzBNR329avfMzBywTkO98aWlrrWOvRV7uXTspVEzdMUu94pddFiFZVerECID+AEwDeheL0lKac3KvRpNH5Q1lPH0pqdJiEtg7oi5wSc0f76qRv30UzVh+0DgdKoet+3tcN99apL7CCIzKZMnFz8Z/CLmGo1FWNmJ6FmgCzVO82nj/88stCco7LQgrdbim7E5Y0lLSAttOAtAfr4ad/nxx6oXbD+YouPtt+H4cbUwdkFB6OkFiTct7pnQcpJzSI2PvEnjfWGXe8UuOqzCygA6Vkr5ONAipXwZuIYQVmqxCjstSKu1+CZGxDCtYBo7yncEP7m8mwULoLlZLRvWDyHr2LhRlXYXLoSpU0NLK0S8aVl5cCX/9tG/0e5st8Ci4LHLvWIXHVZhZQB13zEdQohsoAM1NV9UYacFabWWviktKKWpo4lD1YGN5TyHMWOgsFANaelnYoWQdBw/roaslJTAlVcGn45J9NbiHrrS4eyIuupbu9wrdtFhFVYG0ANG4HwJNf5zI7DdQns0mj6ZWjCVuJi40AOoEKoUWlEB+0OYIrAvGhpUp6GMDLjjDks6DfXH9vLtnGk6w6KSge8RrNGYgWWdiKSUdxj//kYI8RmQCbxnlT3B4nA4rDbBNLSWvklyJPH7635PWkJa6IlNnQrLlqlS6HjfU0AHpcPphD//GVpb4cEHI6bTUG8t7qErFwy/wCKLgscu94pddFiFpa+lQohcIcQ1QAawQUoZYuPSwGOnNfG0lv4xJXiCmljh4ovh4EEo8z3DUVA6li6Fo0fh5ptVVXGE4Knli/ov2HVmF5cXXx41Q1c8scu9YhcdVmHlaiw3AJ8DDwLfAfYKIb5slT3B4rlobbSjtfRPu7OdX6//NasPrw49sQsvBIdDTTLvg4B1fPaZWqJswQIoLQ3RQHPx1JKZlMntU29n4XnROWrNLveKXXRYhZUl0J8Dc6WUi6SUlwMXAb+w0B6Npl8S4hIoayhjw0kTpm1OToZZs9QyZw0Noad34oTqNFRcDFdfHXp6YSQlPoVrxl8T2vSIGo3FWBlAa6SUB9xfpJQHgbAtO6bRmMWMwhnsq9xHa2dr6InNmwculxoXGgqNjarTUFqa6jQUGxu6bWFiw4kNrDu2rnsMqEYTrQx4ABVCJAshkoH3hRD/IoQYKoQoEEI8BvxtoO0Jlfz8fKtNMA2txT9KC0txupzsPrM79MRyc2HSJDVW08vSUn7p6OpSnYZaWmDJEkhJCd2uMJCfn49Lunhl5yusOrwq4tf87Au73Ct20WEVVpRAm4BG4EfAT4Ey4AvgZ8CvLLAnJOw0jkpr8Y/i3GJSHClsLet/IgS/WLBABb/Nm8/Z5JeOd96BI0fUBPXDhpljUxiora1le/l2KporuLLY+nGpoWCXe8UuOqzCisnkY6SUscbf3p/IrXfyQacf07FFC1qLf8TFxHFF8RUUZRSZk+CoUVBUpDoTuVw9NvWrY/NmWL9ezbE7fbo59oSJzs5OVh5YSXZSNjOHR92kYz2wy71iFx1WYfUwlhwhxGIhxNXGpAoaTVRw05SbuHqcSR11hFABsKoK9u3z/7hTp+D119XMRosXm2NLGClvKldDV8ZG59AVjaY3Vg5jWYQaxvId4LvAPiGECYsuDix2GkeltQRGR1cHZ5rOmJPY+eerpcZ6DWnxqaOpCZ57Ti2RduedEd1pyE1cUhxjssfwpfO+ZLUpIWOXe8UuOqzC6mEs86WUlxvDWBYQhcNY2tujaxLsvtBaAuM/1v0Hv/34t+YkFhurJlY4fFiVLA286nB3GmpqUp2GUiN/FZMDVQfYXb6bO0vvtMXQFbvcK3bRYRVWBlCHlLK7vkpK+TkQdfNKtbS0WG2CaWgtgTFl6BSO1x2nusWk0VezZ0NCQo9SqFcdy5apQHvTTTA88tdfOFB1gG+9/S3+sPkPfHfZdzlQdaD/gyIcu9wrdtFhFVYG0EohxBL3FyHE3UCldeZoNIExvUB12tlebtIaCElJamKF7duhrs77Plu3qgB78cUwY4Y5+YaZbWXbONN0hnZnO51dneyrCKCdV6OJYKwMoP8I3C+EaBVCtAL3A/dZaE9QpETomLtg0FoCozC9kPyU/NAX2fZk3jy1xNn69UAvHV98AX/9K5x3Hlx7rXl5hplD1YeQSBxxDhyxDibkT7DapJCxy71iFx1WYUlXOCFEDJAipbxQCJEKCClloxW2hIqdVjPQWgJDCEFpYSmrj6ym3dluzpqW2dkwZQps2ACXX35WR3Oz6jSUnBw1nYYA9pzZw56KPdw7815GpI1gSuEUSnJLrDYrZOxyr9hFh1VYUgKVUrqAPxr/N0Vr8ASo81XVFoVoLYFzRfEVPP6lx4mPjTcv0QULoK0NNm1SOrq64MUX1XR9d9+tpuuLAtqd7fxx8x/JT8nnm7O/ybyh82wRPME+94pddFiFlYOx9gkhRkkpj1log0YTEgVpBeYnOnKkmlxhzRoyN29WkywcPKiWJxsxwvz8wkS7ATYsGwAAIABJREFUs50hqUO4etzV5pTONZoIw8oAmgfsFEKsR03vB4CU8mbrTAqc+HgTSx4Wo7UEx9Gao3x68lNuO/828+Z3nT8fXngBR22tGtYyd67qYBRFpCem84MFP+j+rq+vyMMuOqzCqjbQbGAV8B5Qb4UNZpGRkWG1CaahtQTHifoTvPv5u8wZMYfRWaNDT/DRR8HpBKA7HH/yiVrr85e/DD39MOOSLl7e8TKLiheRm5Lb/bu+viIPu+iwCitWY7kFOAU8DPwEOCWlfN79GWh7QqWy0j4jb7SW4JhWMA2BMK837mOPqcWw3R2F4uLUPLePPWZO+mHm/YPvs2z/Mg5U9xzvqa+vyMMuOqzCik5E/4JaSHsI8BXgcQts0GhMIyMxgzHZY8wLoOnpkJgILhcyNlZ1IkpIUL9HOJXNlby681WmFUxjTtEcq83RaMKKFQHUJaXcDiClXA1EdR1CNK9p2ButJXhKC0s5XHOY+jaTWiQaG2HOHGrvugvmzFHfIxwpJc9ufhaAe2fce44P9PUVedhFh1VY0QYaL4SYwNnmnQTP71LKvRbYFDR5eXlWm2AaWkvwTB82nfcPvc/pxtNkJJrwTrhkCQDZoBbcjgI2nNzAjtM7uLv07h5tn2709RV52EWHVQgp5cBmKMQxwFemUkp53gCaA8DMmTPlZi+LGftDTU0N2dn2WIlNawke931k9ht9NPmkuaOZDw59wLUTriVGnFu5FU1a+sMuWkLVIYTYIqWM7sVdQ2DAS6BSylEDnWc4cRq9Je2A1hI87sBpdiCNFp9IKUmJT+H6idf73CdatPiDXbTYRYdVWLqgtkZjJ07WneTb73ybXWd2WW3KgLLz9E4ee/8xKpt1j07N4EIH0BCx04K0Wkto5Kfm09jRaOrk8pHuk3ZnO89ufpaOro5+234jXUsg2EWLXXRYRdQFUCHElUKI/UKIQ0KIR/vY70YhhBRChLV+3k4L0motoZEQl8DkIZPZVrYNs/oWRLpP3tjzBhXNFXx95tf7nQ840rUEgl202EWHVURVABVCxAK/B64CJgK3CSEmetkvDfg2sDHcNtlpQVqtJXSmF06normCLxq+MCW9SPbJ0dqjLPt8GV8670t+LVEWyVoCxS5a7KLDKqIqgAKzgENSyiNSyg7gFcBbr4WfAr8C2gbSOI1mWsE0ALaWbbXYkvDz3v73SE9M57apt1ltikZjCVZOJh8Mw4CTHt9PAbM9dxBClAJFUsp3hRDfD7dBqamp4c5iwNBaQic7OZsbJt1g2rJdkeyT+2bdx5nGM6TG+2djJGsJFLtosYsOq4i2AOptbEB3Y5OxUPeTwJJ+ExLiPuA+gKKiIioqKgC1QrvD4eheJy8+Pp6MjIzuOSOFEOTl5VFTU4PT6aSjowOHw0F7e3t3dUhqaiqxsbHU16tZaRISEkhLS6OqqgqAmJgYcnNzqa6upqurC4Ds7GxaW1tpbW0FIC0tDSEEDQ0NACQmJpKSkkJ1dTUAsbGx5OTk9EgjJyeH5uZm2tpUwTs9PR0pJY3GLDZJSUkkJSVRU1PTI42qqipcLhcdHR0kJibS2NjY3TaSkZFBV1cXTU1qwZzk5GQSEhKora0FIC4ujuzsbCorK7vb/fLy8qivr6ejowOAzMxMOjs7aW5u9pqGw+EgKyur2wcA+fn51NbW0tnZCajODp7nuD8/OZ1OkpOTu/3kLY1w+ekrE75CdXU1FRUVIfupo6OD1tbWHn4CyM3NtcxPB08cxBHrINmRzLD8YX77qaOjg46Ojj7vp4H0Uyj3U0dHB11dXX3eT1b7yZ/7qa6ujqampoCfe+40BjsDPpFCKAgh5gBPSCkXGd//D4CU8hfG9wzgMGeXRxsK1ADXSSl9zpQQykQKFRUV5OfnB3VspKG1mIOUkuN1x4kRMYzIDG39zkjziZSSX675JdUt1fzqql95nTDBF5GmJRTsoiVUHYN9IoVoawPdBBQLIUYLIeKBW4Gl7o1SynopZa6UcpQxYcMG+gmeGk04+Pe1/87be9+22gzTWX98PbvO7GJRyaKAgqdGY0ei6g6QUjqBB4CVwD7gNSnlHiHET4QQ11lhU0JCghXZhgWtxRyEEEwrmMaO0ztwukKb6SWSfNLQ1sCft/2ZkpwSLhtzWcDHR5KWULGLFrvosIpoawNFSrkcWN7rtx/62PeScNuTlpYW7iwGDK3FPKYXTmfN0TUcqDrAxPxzRlr5jdU6PHlh2wu0Odv4xgXfCGqqwkjSEip20WIXHVYRVSXQSMTdkcEOaC3mMXnIZOJi4kKelchqHW46uzpp7mjmugnXMSxjWFBpRIoWM7CLFrvosIqoK4FqNNFAkiOJCXkT2HXaHvPiOmIdPDL/EVzSZbUpGk3EoANoiMTE2KcQr7WYyz/M/IeQ1waNBB0fHfmIyUMmk5uSS6yIDTqdSNBiFnbRYhcdVqHPXojk5p67cHC0orWYS35qPglxoXXSsFrH4erDPL3paZbtXxZyWlZrMRO7aLGLDqvQATRE3AOx7YDWYj6rj6zm+a3PB328lTqcLidPb3qazMRMbpp8U8jpRYpPzMAuWuyiwyp0AA0R96wldkBrMZ8zTWf44NAHtHQEN2m3lTqW71/OifoT3DPjHpLjk0NOL1J8YgZ20WIXHVahA6hGE0ZKC0rpkl3sPL3TalMCoryxnDd2v8EFwy5g5vBBO9GMRtMnOoCGSHZ2ttUmmIbWYj7FucWkxqeyrTy44SxW6UhPSGfhmIUsmbHEtDQjxSdmYBctdtFhFTqAhoh7smo7oLWYT4yIYVrBNLaXbQ9qCIhVOlLiU7h7+t1kJZk3YXik+MQM7KLFLjqsQgfQELHTBai1hIcLhl/AmJwxNLU39b9zLwZaR11rHT/98KecqDthetqR5JNQsYsWu+iwCj0OVKMJMxcMv4ALhl9gtRl+8cK2FzhUfYi4GP1o0Gj6Q5dAQ8ROc0lqLeGlsb0x4GMGUsfWsq1sOLmBL0/8MoXphaanH4k+CRa7aLGLDqvQATREgplUO1LRWsLHumPruP+t+6lqDmzu0YHS0drZyp82/4mijCKunXBtWPKINJ+Egl202EWHVegAGiLuFe7tgNYSPsbmjEUi2Vq2NaDjBkrHyoMrqWmt4RsXfCNs1beR5pNQsIsWu+iwCt3QodEMAAVpBRSkFbCtbBtXFF9htTnncM34azgv+zzG5oy12hSNJmrQJdAQSUxMtNoE09BawktpQSl7KvbQ1tnm9zHh1uF0OWnuaCYuJo7zh54f1rwi0SfBYhctdtFhFTqAhkhKSorVJpiG1hJeSgtLcbqc7D6z2+9jwq1j6b6lPPLeIzS0hb8qLxJ9Eix20WIXHVahA2iI2GkyZq0lvIzLG8e9M+4NqJo0nDrKGsp4a+9bjM8bT3pietjycROJPgkWu2ixiw6r0G2gGs0AERcTx2VjL7PaDACklDyz+RkS4xK5a/pdVpuj0UQlugQaIrGxwS8wHGloLeGntbOV1UdWU9ZQ5tf+4dKx+shqPq/8nNun3h7yot/+Eqk+CQa7aLGLDqvQATREcnJyrDbBNLSW8ON0OXlm0zN8cuITv/YPl449FXuYlD+JBaMXhCV9b0SqT4LBLlrsosMqdAANETu1IWgt4SctIY3i3GK2lfm3Oku4dDxw4QN87+LvDehA+kj1STDYRYtddFiFDqAhYqcFabWWgWF64f9v796DorryBI5/f0CDgA8egiiYkaCMWioqJho1gkQn0RjQqJkkM8bE19SqMY5Uba2Z2VS5m6xmZ2Pia3YyeRk1JmtkV7Ik6kQjjsaYRIlGoya+GF9xBQEVRB7N2T+66QHl2Q3cvjfnU0WB3bfP/f240r++595zzmDOFp6lsLSw0W1bOo/v874nryQPESHQFtiibTfGm49Jc1klF6vkYRRdQDWtjQ3qOgigyWehLeVm+U1W7lvJmv1r2nS/mmZV+i7cOlRUVHDhwgVu3Wp8wLtSyjLdIFbKBcDf35+QkBCjw7hDTKcYIoIjOH/tfKPbtuQ1qg++/YCiW0Wk35/eYm02h5Wut1klF6vkYRRdQOtw4cIFOnToQI8ePRq9RmS32y1zJ5uVcikuLuby5cteWUBFhGUPLmtSF2pJSQkdO3o+RvP7vO/ZcXoH4+PHc3fY3R63546WysUbWCUXq+RhFN2FW4dbt24RHh7epBssqqqq2iCitmGlXPz9/amoqDA6jHo19fpjU3pBGlNuL+eNr98gIjiCqf2netyeu1oiF29hlVyskodR9BloPfQyP+ZmhuO3Zv8aQtuF8uTAJ1t1P1VVVfSN7EtidCIBfgGtui9N+ynRZ6AeskqXJ+hc2lpZZRlfnP8CpVS927RE91o7WztmDJlBQtcEj9vyhJW6Cq2Si1XyMIouoJpmkEHdBnH15tUGbyZqqLg2RinF61+9zumrp91uoyV5kou3sUouVsnDKLqAeshut8P16/DHPzq+e+jw4cOMGzeOpKQkRo4cyezZszl58iQiQmZmpmu7nj2bt27j5cuXSU933H1ZVFTEunXrAMjNzWXMmDF/z6UN1IzFE1lZWfTq1YsTJ07c8ZwZxrcN7DoQaHg4y40bN9xu/9NTn7L77G4u3WjatIGtzZNcvI1VcrFKHkbRBbQlfPopnD3r+O6Ba9euMW3aNFavXs3u3bvZu3cv06dPx26307t3b5YuXer2J8aoqCheeeUVoHYBbU31FbGasXhiwoQJzJkzh23btnnclhFCA0OJC4trlfGg+SX5/Ne3/0X/Lv0Z+bORLd6+pmn6JqLGZWbCxYt1P3f2LLaaBe2LLxxfIhAbe+f20dGQllbvrj7++GNSU1OJi4tzPTZy5Ehyc3OJjo4mPj6ezMxMJk6cWOfrlyxZQkJCAmlpaURGRrJ+/XrGjh3L0KFD2bx5M7NmzWLHjh0sX76cgwcPkpyczNSpU7l+/TozZszg0KFDPPXUUyxcuLBWu+np6SQlJZGamkppaSnDhg1jx44dPP7449jtdioqKnjnnXeIj48nNzeXqVOn0rt3b2w2GxEREQwbNoxJkyZRUlLC/fffT0ZGBrNnz+bNN9/kscceo1+/frX2bbfbmTZtGhcvXuS+++5j8+bNnDp1qs6c8/Pz6xy76uNjjs+GKXEpXC25ilKqzhufAgObP1uQUoq1OWuxKzszh8z0mhuq3MnFW1klF6vkYRRzvMt4q+7dUcHBjoIJju/BwdC9u1vNnT9/nu7O1+bl5ZGcnEy/fv3Iz88H4Pnnn2fZsmX1noWmpKSwc+dOvv32W4YPH87OnTs5cOAAiYmJtbZbtGgRiYmJZGdn8/DDD3PhwgVWr17N559/zooVK+5od/r06bz77rsAZGZmkpaWRkhICFu3biU7O5vf//73LFu2zLV9bm4ua9as4e2332b27Nm8/fbbAHz44Yc89thjtd7Qq/e9b98+174zMzPp2LEju3fv5pFHHqGysrLOfI8cOcKePXs4evTOBarNUkBH3z2aKf2n1Fvk3HmDO/TjIXIu5TCl3xQi20d6GmKLsdKbtVVysUoeRtFnoI1p4IwRoOrDD/H96ivw8wO7HQYMgMmT3dpV9+7dOXbsGAARERFkZ2fz9NNPu8ZqxcTEkJiYyJYtW+p8/bBhw0hPTycuLo758+ezcuVKdu3aRUpKSoP77dOnD0FBQVRUVNR59+qAAQO4cOECBQUFbNiwgddee42ioiLmzZvH5cuXKS8vp0OHDq7t+/Xr57q7r2fPnpSXl3Px4kXWrVvHxo0ba409q943/P3O2ZMnT3LPPfcAMHTo0DqLS1VVFQsXLmTjxo2MHj36jjO4+oquNyq3l3Px+kViQ+/stSgoKCAysnlFsH9Uf2YNmdWmK600hTu5eCur5GKVPIxijo/pXkyKi+G++2DBAsd3Dy7Kjx8/no8++ogzZ864Hru9ECxevJiXX365ztfbbDbCw8PJyMhgxIgRhIWFkZGRQXJycq3t/P39a7XblC6+X/7yl6xatYri4mJ69uzJhg0bGDRoEH/961954YUXap0V316EZ8yYwe9+9ztCQkKIioqq9Vxd++7ZsycHDhwA4Ouvv67zjHvVqlWkpqbSo0cPYmNjyc3NbTQHb/Xeofd48bMXqazyvOiX28vx8/EjJS4FXx/vH8qjaWamC6iHqqZNg0cfhW7dHN+fftrttkJCQli3bh1z584lKSmJhx56iKCgIIKDg13bxMTEMGTIkHrbSElJwcfHh6CgIJKTkyktLaVLly61tomKiiIwMJDJkyezc+dO1+MNFdJf/epXLF26lCeeeAKAX/ziF3zwwQeMHz+ezz77rMG8Jk2axCeffMLMmTMb3K7axIkTKSwsJCkpiYyMDAICag/+P3fuHFlZWTz77LMAJCQk3NGN6y3X/ZpiQNQASitLOX7l+B3PNWc863f/9x2/zfotfyv6W0uG12LMMDa3qaySi1XyMIqYbRyQiDwErAB8gTeVUstue34RMAuoBPKAGUqpBt9RhgwZoqrPeACOHz9Onz59Wjr0n6yysjJGjhzJ/v37m/wHW1FRgc1m4/PPP2fp0qVkZWU1e79mOY5llWX8ZstvSLk7hacGP+V2G4u3L6ZKVfHyQy/rGYe0NiEiB5VS9X+itzhTnYGKiC+wBhgH9AWeEJG+t232DTBEKTUA2Az8e2vG5M3zrTZXa+Ry6NAhHnjgARYsWNCsT7uPP/44SUlJpKen89JLLzV7v2Y6LgF+AfSN7EvOpZw7uqurbyBrzJZjW7hcfJmZQ2Z6bfFsai5mYJVcrJKHUcx2E9G9wCml1BkAEfkASAOOVW+glNpVY/v9wK/bNEKtloEDB7J3795mvy4jI6MVovFeg7oN4tCPh7h0/RLRnaJdjzdlgv9zRefIOpHFqB6j6B/VvzXD9IiVFiuwSi5WycMoZiug0UDNec8uAEMb2H4msLWuJ0RkDjAHHHe/XrlyBYDg4GCUUq4zGBHB19e31k03NpuNyspKlFKuJcCUUq7/jD4+PoiIayKBxtoA8PPzo6qqytVG9dladRs+Pj74+Pi42hAR/Pz8WqSN6lztdjt+fn7Y7XZXm03JrWYb1XF42sbtv5/m/o6rHy8oKHA9FhoaSllZGTdv3gSgffv2+Pr6cu3aNQACAgLo0KGD61O5j48PnTt35urVq672wsLCKC0tpbS0FIAOHTogIlx3zkLVrl07goODXWNTfX19CQ8Pr9VGeHg4JSUlrruRO3bsSELnBBYOXojfLT9u+NwgMDCQgoICioqKXG3k5+e78u/cuTM3btygrKyMrT9sJdAvkEd//qjr/3FQUBABAQEUFha6jklYWBh5eXmu32lERATXrl2jvLwccFyDr6iooKSkpM42bDYboaGhrn0AREZGUlhY6Dp2t/+Og4ODsdlsFBUVUVRUhL+/P506dSIvL8913CIiIkxznJRS3Lhxg6KiIgIDA13HqWYb9R0ngE6dOmG32ykuLvaK41RUVHTHcQKafJx+6kx1DVREpgIPKqVmOf89DbhXKfVsHdv+GpgPJCmlyhpq15NroPUNgDcjq+Vy4sQJU1wDbUhVVVWjY1qVUly9eZXOwZ3bKCr3NCUXs7BKLp7moa+BmssFoOYsBTHAHRN9isgY4HdAamPF01NmmHO1qXQuxrp0/RLvHHyH4vJi12MNzVV69eZVrhRfQUS8vniCteZdtUouVsnDKGYroF8DvUQkVkT8gceBj2puICKDgNdxFM8rdbTRosx0Bt8YnYuxSspL+PTUpxz+8bDrsequv9sppXjrwFu8sOMFyipb9TNii6kvFzOySi5WycMopiqgSqlKHN2y24HjwCal1Hci8i8ikurc7A9Ae+BDETkkIh/V05ymeZW48Dg6BnRs0uTy+87t49CPh0jrk+a1d91qmtWZ7SYilFKfAJ/c9tgLNX4e05bxWGkgss7FWD7iw8CuA8m5lIO9yo6vjy+dOnW6Y7sbZTdY/8164sLieDD+QQMidU9duZiVVXKxSh5GMdUZqDcyY1dhfXQuxhvcbTDF5cWcvHoSqPta7nuH3qOkvITZ98zGR8zzJ2zG69L1sUouVsnDKOb56/NSVhpHpXMxXv+o/oQHhVNU6hhOUD3coZpSigC/AB7p8wh3hdxlRIhuuz0XM7NKLlbJwyim68LVfjp2797N+++/z/nz5/nzn/9MdHR04y8yuUBbICsnrKx3OJGI8EziM6Y9w9Y0K9FnoB5q6bFghw8fZty4cSQlJTFy5Ehmz57NyZMnEREyMzNd2/Xs2bNZ7V6+fJn09HQAioqKWLduHeBYu3PMGMdl49tzycrKolevXpw4ccLtfB588EEiIiJ48cUXXY+tXbuW4cOHM2LECHJycup9bVJSEn/605948sknOX36dLP2a+YxeiKCUorKqkrXUm8A209u59TVU65tzKZmLmZnlVyskodRzPsu4yVEhB/yfyDzWCY/5P/gUVvXrl1j2rRprF69mt27d7N3716mT5+O3W6nd+/eLF261O0zj6ioKF555RWgdgG9PZeaJkyYwJw5c9i2bZtb+wR46623+MMf/uD6d2FhIStXriQ7O5sNGzawYMGCBl+/YsUKXn/9dXr37t2s/ZqxwFQrLi9mQdYCdpza4VqJ5mzhWdZ/s55dZ3Y18mrvdfuqOmZmlVyskodRdBduE/zrZ/96x2PD7hrG2J5jOXLpCDMzZ7pm9BjVYxShgaGMih1FUmwSN8pu8NrnrwHwzyn/3OB+Pv74Y1JTU4mLi3M9NnLkSHJzc4mOjiY+Pp7MzEwmTpxY5+uXLFlCQkICaWlpREZGsn79esaOHcvQoUPZvHkzs2bNYseOHSxfvpyDBw+SnJzM1KlTuX79OjNmzOCbb75h+vTpLFy40NVmfn6+a7ozd8TExNT695dffsn999+Pv78/sbGxFBcXU1ZWxrfffltrndPRo0czb948nnvuOUaMGMGmTZuYP39+k/dr5psj2vu3J8A3gJxLOQwOGUx453De+PoNOgR04ImEJ4wOz22FhYWWWbzZKrlYJQ+j6ALqoe/zv6eqqopAWyClFaUUlBYQGujeHJHnz5+ne3fHREt5eXlMnTqV/Px81q5dC8Dzzz/PlClTSEtLq/P1KSkpbNq0idjYWIYPH87OnTsJDQ0lMTGx1naLFi3i2LFj7Nixg9zcXF566SWys7Ox2+0MGDDAVUCPHDnCnj177rghp7S0lHHjxt2x/9TUVBYtWtRgjgUFBbXm0OzUqRMFBQXcc889bN68uda2GRkZ7Nq1i6KiIpYsWdJgu1YzOHow237Yxq3KW2z9YSu5hbk8N/w52vu3Nzo0TdOcdAFtgobOHPt37U/Xjl2psFcQEhjC88nPE9853vV8h4AOjZ55VuvevTvHjjkWlomIiCA7O5unn37aNZl1TEwMiYmJbNmypc7XDxs2jPT0dOLi4pg/fz4rV65k165dpKSkNLjfPn36EBQURGVlpWv8ZFVVFQsXLmTjxo2MHj261jy5gYGBZGdnNymn24WFhbkmrAZHt3VYWFid206ePJnJkye7tR8zd+GCYzhL1oksvrj0BVtztzK422DujbnX6LA84udnnbcbq+RilTyMoq+BeqhPlz68+vCrzBs2j1cffrVW8Wyu8ePH89FHH3HmzBnXYzVXcAFYvHhxra7Ommw2G+Hh4WRkZDBixAjCwsLIyMggOTm51nb+/v612q0uNjX/mFatWkVqaio9evQgNjaW3Nxc13OlpaUkJyff8bV8+fJGcxw6dCh79+6loqKCc+fO0b59+1a5DmP2N4Ze4b0A2HNpD8N/NpxnEp8x/YeC+j4omZFVcrFKHkYx97uMF6ioqCC+c7xHhbNaSEgI69atY+7cuZSWlhIYGMhdd91FcHCwa5uYmBiGDBlS7409KSkpZGVlERQURHJyMgcPHqRLly61CmBUVBSBgYFMnjyZ8ePH18oF4Ny5c2RlZbF9+3YAEhISOHr0KLGxsUDzzkBnz57Nvn37KCsr48CBA2zZsoW5c+eSlJSEiLBixYrm/IqazEwLatfldMFpLl67yLmCc5wtPEtybDLhQeFGh+WRvLw8IiIijA6jRVglF6vkYRRTLWfWWjxZzqyiogKbzdZaobUpq+Vy6tQp0y5nlnkskzX719DJ1olrFdeYN2weaX3rvvZtFleuXLHMDStWycXTPPRyZpqmeZ0+kX2w+dooKC3A5mujT6Q5PwhompXpLlwPmf1aW006F+8R3zmeVx9+lWNXjtE3sm+LXCIwmpW6Cq2Si1XyMIo+A/WQmccb3k7n4l3iO8eT3C3ZEsUTHHdcW4VVcrFKHkbRBbQepaWlTZr1x0rXkK2Uy+13L5tVeXm50SG0GJ2L97FKHkYxdz9XK+natSsXL15s0p2cdrvdlGtP1sVquejuKU3TWpMuoHUICQkhJCSkSduWl5fj7+/fyhG1DZ2L92nq/0Mz0Ll4H6vkYRTdheshs483rEnn4n2skgfoXLyRVfIwii6gHiopKTE6hBajc/E+VskDdC7eyCp5GEUXUE3TNE1zg56JCBCRPOBvbr68M5DfguEYSefifaySB+hcvJGnefxMKfWTvVtPF1APicgBq0xlpXPxPlbJA3Qu3sgqeRhFd+FqmqZpmht0AdU0TdM0N+gC6rk/Gx1AC9K5eB+r5AE6F29klTwMoa+BapqmaZob9BmopmmaprlBF1BN0zRNc4MuoG4SkXYi8pWIHBaR70RkidExeUJEfEXkGxHJMjoWT4hIrogcEZFDInLA6Hg8ISIhIrJZRE6IyHERuc/omNwhIj93Ho/qr+sistDouNwhIr91/r0fFZH3RaSd0TG5S0Sec+bxnVmPh9H0NVA3iYgAwUqpYhGxAXuB55RS+w0OzS0isggYAnRUSk0wOh53iUguMEQpZfpB7iLyLrBHKfWmiPgDQUqpIqPj8oSI+AIXgaFKKXcsLSquAAAEQklEQVQnLzGEiETj+Dvvq5QqFZFNwCdKqbXGRtZ8ItIP+AC4FygHtgH/oJQ6aWhgJqPPQN2kHIqd/7Q5v0z5aUREYoCHgTeNjkVzEJGOwCjgLQClVLnZi6fTA8BpsxXPGvyAQBHxA4KASwbH464+wH6l1E2lVCWwG5hkcEymowuoB5zdnoeAK8CnSqkvjY7JTa8B/whUGR1IC1DAX0TkoIjMMToYD9wN5AHvOLvW3xSRYKODagGPA+8bHYQ7lFIXgf8AzgE/AteUUn8xNiq3HQVGiUi4iAQB44HuBsdkOrqAekApZVdKDQRigHud3SKmIiITgCtKqYNGx9JCRiilBgPjgHkiMsrogNzkBwwG/lMpNQgoAf7J2JA84+yGTgU+NDoWd4hIKJAGxALdgGAR+bWxUblHKXUceBn4FEf37WGg0tCgTEgX0Bbg7FrLBh4yOBR3jABSndcOPwBSRGSDsSG5Tyl1yfn9CvA/OK7xmNEF4EKNXo3NOAqqmY0DcpRS/2d0IG4aA5xVSuUppSqA/waGGxyT25RSbymlBiulRgEFgL7+2Uy6gLpJRCJEJMT5cyCOP64TxkbVfEqpxUqpGKVUDxzda58ppUz5qVpEgkWkQ/XPwC9wdFWZjlLqMnBeRH7ufOgB4JiBIbWEJzBp963TOWCYiAQ5byJ8ADhucExuE5FI5/e7gEcx97ExhJ/RAZhYV+Bd512FPsAmpZSph4BYQBfgfxzvbfgBG5VS24wNySPPAu85uz7PAM8YHI/bnNfZxgK/MToWdymlvhSRzUAOju7ObzD3VHgZIhIOVADzlFKFRgdkNnoYi6Zpmqa5QXfhapqmaZobdAHVNE3TNDfoAqppmqZpbtAFVNM0TdPcoAuopmmaprlBF1BNa0PO1WJOOFfxOS4iszxsb62IzG+p+DRNazo9DlTT2t4UpdRR59SPOSLySfUMSpqmmYc+A9U0gyiljgKFQLSI9BeRPSKSIyLHaq7P6DzL/JOIfCYiJ0VknXMmnFpEZLRzLVTTzcmsaWakz0A1zSAiMgLIxzGRdwAwRilVJiLtga9EZLtz0m+Afjimi6zCMQPOGBwTgVe39StgIfCQc9UQTdNamS6gmtb2NjvPIOOASUqpcudKH/8pIgk4imQ3IIG/z7W6RSl1C0BEcpyvrS6gzwClwANKqettmIem/aTpLlxNa3tTlFI/xzG5+gYR6QL8G3AZGKSUSgC+AtrVeM2tGj/bqf3h9zAQBfRt1ag1TatFF1BNM4hS6kPgLzjW+QwBziulKp3XMO9vRlM5wCQcxTip5SPVNK0uugtX04y1GDiIYy3ZN5wLNJ8G/tqcRpRSR5yLo/+viMxXSm1v+VA1TatJr8aiaZqmaW7QXbiapmma5gZdQDVN0zTNDbqAapqmaZobdAHVNE3TNDfoAqppmqZpbtAFVNM0TdPcoAuopmmaprnh/wEPFppa/HaBpgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.plot(np.arange(3,10), p_val1,color = lighten_color('r', 0.55),label='GN with varying '+'$\\lambda$',marker ='*')\n",
    "plt.plot(np.arange(3,10), p_val1n,color = 'forestgreen',alpha=0.75,label='GN with'+'$\\lambda=10^{-3}$',linestyle= '--',marker='.')\n",
    "\n",
    "plt.grid(linestyle='--',alpha=0.35)\n",
    "plt.legend()\n",
    "plt.legend(loc=0,prop={'size': 9})\n",
    "plt.ylabel('Probability',fontsize =11)\n",
    "plt.xlabel('Rank',fontsize =11)\n",
    "plt.title('Probability of convergence of one initialization for random tensor with s=4')\n",
    "plt.savefig('Probability_comparison_NLS.pdf',bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 421,
   "metadata": {},
   "outputs": [],
   "source": [
    "DT_random = pd.read_csv('CP-DT-random-s200-R200-r10-regu0.0-tlibnumpy.csv')\n",
    "NLS_01=pd.read_csv('CP-NLS-random-s200-R200-r10-regu0.1-tlibnumpy.csv')\n",
    "NLS_1 = pd.read_csv('CP-NLS-random-s200-R200-r10-regu1.0-tlibnumpy.csv')\n",
    "NLS_001= pd.read_csv('CP-NLS-random-s200-R200-r10-regu0.001-tlibnumpy.csv')\n",
    "NLS_1e05 = pd.read_csv('CP-NLS-random-s200-R200-r10-regu1e-05-tlibnumpy.csv')\n",
    "NLS_1e07 = pd.read_csv('CP-NLS-random-s200-R200-r10-regu1e-07-tlibnumpy.csv')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 422,
   "metadata": {},
   "outputs": [],
   "source": [
    "NLS_wprec = NLS_1[39:78]\n",
    "NLS_diag= NLS_1[79:]\n",
    "NLS_1 = NLS_1[:38]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 423,
   "metadata": {},
   "outputs": [],
   "source": [
    "DT_random['fitness'] = 1-DT_random['fitness']\n",
    "NLS_01['fitness'] = 1- NLS_01['fitness']\n",
    "NLS_1['fitness'] = 1- NLS_1['fitness']\n",
    "NLS_001['fitness'] = 1-NLS_001['fitness']\n",
    "NLS_1e05['fitness'] = 1-NLS_1e05['fitness']\n",
    "NLS_1e07['fitness'] = 1-NLS_1e07['fitness']\n",
    "NLS_wprec['fitness'] = 1-NLS_wprec['fitness']\n",
    "NLS_diag['fitness'] = 1-NLS_diag['fitness']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 424,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.5570163986188277e-08\n",
      "22591.613244771957\n"
     ]
    }
   ],
   "source": [
    "a = DT_random['fitness'].values\n",
    "print(a[1900])\n",
    "b = DT_random['time'].values\n",
    "print(b[1900])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 425,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "w = 2\n",
    "alpha = 0.35\n",
    "ax = NLS_diag.plot(y='fitness',x='time', label='GN w/ diag reg',color='cyan',linestyle= '--',linewidth= w,alpha=0.8)\n",
    "ax = DT_random.plot(y='fitness', x='time',label='ALS',linewidth= w,color = lighten_color('b', 0.55),ax=ax)\n",
    "ax = NLS_01.plot(y='fitness',x='time',ax=ax, label = 'GN w/ '+r'$\\lambda = 10^{-1}$',color = 'maroon',linestyle= ':',linewidth= w,marker=',',alpha=0.8)\n",
    "ax = NLS_wprec.plot(y='fitness',x='time',ax=ax, label='GN w/o preconditioning',color = 'black',linestyle= '--',linewidth= w,marker='^',alpha=0.8)\n",
    "ax = NLS_1e07.plot(y='fitness',x='time',ax=ax,label='GN w/ '+r'$\\lambda = 10^{-7}$',color = 'purple',linestyle='-.',linewidth= w,marker='.',alpha=0.8)\n",
    "ax  =NLS_001.plot(y='fitness',x='time',ax=ax, label='GN w/ '+r'$\\lambda = 10^{-3}$',color = 'forestgreen',linestyle= '--',linewidth= w,marker='v',alpha=0.8)\n",
    "ax = NLS_1.plot(y='fitness',x='time',ax=ax, label= 'GN w/ varying '+r'$\\lambda$',color = lighten_color('r', 0.55), linestyle='-',linewidth= w,marker='*')\n",
    "plt.yscale('log')\n",
    "plt.xlim(right = 1500)\n",
    "plt.grid(linestyle='--',color='gray')\n",
    "plt.legend(loc=4,prop={'size': 8.8})\n",
    "plt.title('Random Tensor with s=200, R=200')\n",
    "plt.ylabel('Relative residual norm',fontsize =11)\n",
    "plt.xlabel('Time in seconds',fontsize =11)\n",
    "plt.savefig('Randoms=200.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 325,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Nodes</th>\n",
       "      <th>iterations</th>\n",
       "      <th>cg_times_sum</th>\n",
       "      <th>nls_times_sum</th>\n",
       "      <th>als_times_sum</th>\n",
       "      <th>mean_cg</th>\n",
       "      <th>std_cg</th>\n",
       "      <th>mean_als</th>\n",
       "      <th>std_als</th>\n",
       "      <th>mean_nls</th>\n",
       "      <th>std_nls</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>10</td>\n",
       "      <td>16.114292</td>\n",
       "      <td>120.298054</td>\n",
       "      <td>102.896791</td>\n",
       "      <td>1.611429</td>\n",
       "      <td>0.013833</td>\n",
       "      <td>10.289679</td>\n",
       "      <td>0.030973</td>\n",
       "      <td>12.029805</td>\n",
       "      <td>0.082816</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>10</td>\n",
       "      <td>40.830458</td>\n",
       "      <td>213.271485</td>\n",
       "      <td>184.857577</td>\n",
       "      <td>4.083046</td>\n",
       "      <td>0.101148</td>\n",
       "      <td>18.485758</td>\n",
       "      <td>0.030098</td>\n",
       "      <td>21.327148</td>\n",
       "      <td>0.133254</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4</td>\n",
       "      <td>10</td>\n",
       "      <td>32.300696</td>\n",
       "      <td>257.586831</td>\n",
       "      <td>235.226990</td>\n",
       "      <td>3.230070</td>\n",
       "      <td>0.050173</td>\n",
       "      <td>23.522699</td>\n",
       "      <td>0.061422</td>\n",
       "      <td>25.758683</td>\n",
       "      <td>0.095852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>8</td>\n",
       "      <td>10</td>\n",
       "      <td>30.361486</td>\n",
       "      <td>214.768819</td>\n",
       "      <td>194.070608</td>\n",
       "      <td>3.036149</td>\n",
       "      <td>0.051651</td>\n",
       "      <td>19.407061</td>\n",
       "      <td>0.120852</td>\n",
       "      <td>21.476882</td>\n",
       "      <td>0.143590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>16</td>\n",
       "      <td>10</td>\n",
       "      <td>37.746495</td>\n",
       "      <td>312.509732</td>\n",
       "      <td>287.242002</td>\n",
       "      <td>3.774650</td>\n",
       "      <td>0.031241</td>\n",
       "      <td>28.724200</td>\n",
       "      <td>0.074157</td>\n",
       "      <td>31.250973</td>\n",
       "      <td>0.090639</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>32</td>\n",
       "      <td>10</td>\n",
       "      <td>37.092470</td>\n",
       "      <td>279.114308</td>\n",
       "      <td>252.927282</td>\n",
       "      <td>3.709247</td>\n",
       "      <td>0.045626</td>\n",
       "      <td>25.292728</td>\n",
       "      <td>0.104777</td>\n",
       "      <td>27.911431</td>\n",
       "      <td>0.204305</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>64</td>\n",
       "      <td>10</td>\n",
       "      <td>51.451255</td>\n",
       "      <td>464.848989</td>\n",
       "      <td>430.296697</td>\n",
       "      <td>5.145125</td>\n",
       "      <td>0.129387</td>\n",
       "      <td>43.029670</td>\n",
       "      <td>0.591040</td>\n",
       "      <td>46.484899</td>\n",
       "      <td>0.283049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>128</td>\n",
       "      <td>10</td>\n",
       "      <td>79.910755</td>\n",
       "      <td>483.168533</td>\n",
       "      <td>427.492350</td>\n",
       "      <td>7.991076</td>\n",
       "      <td>0.399057</td>\n",
       "      <td>42.749235</td>\n",
       "      <td>1.301506</td>\n",
       "      <td>48.316853</td>\n",
       "      <td>2.785385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>256</td>\n",
       "      <td>10</td>\n",
       "      <td>73.668225</td>\n",
       "      <td>589.843492</td>\n",
       "      <td>550.669878</td>\n",
       "      <td>7.366822</td>\n",
       "      <td>0.060734</td>\n",
       "      <td>55.066988</td>\n",
       "      <td>1.580174</td>\n",
       "      <td>58.984349</td>\n",
       "      <td>0.187375</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Nodes  iterations  cg_times_sum  nls_times_sum  als_times_sum   mean_cg  \\\n",
       "0      1          10     16.114292     120.298054     102.896791  1.611429   \n",
       "1      2          10     40.830458     213.271485     184.857577  4.083046   \n",
       "2      4          10     32.300696     257.586831     235.226990  3.230070   \n",
       "3      8          10     30.361486     214.768819     194.070608  3.036149   \n",
       "4     16          10     37.746495     312.509732     287.242002  3.774650   \n",
       "5     32          10     37.092470     279.114308     252.927282  3.709247   \n",
       "6     64          10     51.451255     464.848989     430.296697  5.145125   \n",
       "7    128          10     79.910755     483.168533     427.492350  7.991076   \n",
       "8    256          10     73.668225     589.843492     550.669878  7.366822   \n",
       "\n",
       "     std_cg   mean_als   std_als   mean_nls   std_nls  \n",
       "0  0.013833  10.289679  0.030973  12.029805  0.082816  \n",
       "1  0.101148  18.485758  0.030098  21.327148  0.133254  \n",
       "2  0.050173  23.522699  0.061422  25.758683  0.095852  \n",
       "3  0.051651  19.407061  0.120852  21.476882  0.143590  \n",
       "4  0.031241  28.724200  0.074157  31.250973  0.090639  \n",
       "5  0.045626  25.292728  0.104777  27.911431  0.204305  \n",
       "6  0.129387  43.029670  0.591040  46.484899  0.283049  \n",
       "7  0.399057  42.749235  1.301506  48.316853  2.785385  \n",
       "8  0.060734  55.066988  1.580174  58.984349  0.187375  "
      ]
     },
     "execution_count": 325,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "running = pd.read_csv('running.csv')\n",
    "running"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 326,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax =running.plot(x='Nodes',y = 'mean_cg',marker='.')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "plt.fill_between(running['Nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "ax = running.plot(x='Nodes',y = 'mean_als',ax= ax, marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['Nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1, 1.00))\n",
    "plt.ylim(top = 2**6)\n",
    "plt.title('Weak Scaling plot for Order 3 tensor')\n",
    "plt.ylabel('Execution time')\n",
    "plt.savefig(\"weak.pdf\", bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 327,
   "metadata": {},
   "outputs": [],
   "source": [
    "scf1 = pd.read_csv('CP-NLS-scf-s64-R1000-r10-regu1e-07-tlibnumpy.csv')\n",
    "scf2 = pd.read_csv('CP-NLS-scf-s64-R1000-r10-regu1e-05-tlibnumpy.csv')\n",
    "scf3 = pd.read_csv('CP-NLS-scf-s64-R1000-r10-regu0.001-tlibnumpy.csv')\n",
    "scf4 = pd.read_csv('CP-NLS-scf-s64-R1000-r10-regu1.0-tlibnumpy.csv')\n",
    "scf5 = pd.read_csv('tol0.01seed1-CP-DT-scf-lambda1.0.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>iterations</th>\n",
       "      <th>time</th>\n",
       "      <th>residual</th>\n",
       "      <th>fitness</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>211514.619032</td>\n",
       "      <td>-14961.540996</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>58.780774</td>\n",
       "      <td>62670.946861</td>\n",
       "      <td>-4432.341846</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>117.977305</td>\n",
       "      <td>18569.047052</td>\n",
       "      <td>-1312.574112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>177.167643</td>\n",
       "      <td>5501.825362</td>\n",
       "      <td>-388.199044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "      <td>236.405998</td>\n",
       "      <td>1630.198477</td>\n",
       "      <td>-114.320216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5</td>\n",
       "      <td>295.101554</td>\n",
       "      <td>483.385553</td>\n",
       "      <td>-33.194687</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6</td>\n",
       "      <td>354.392976</td>\n",
       "      <td>143.723622</td>\n",
       "      <td>-9.167007</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>432.162266</td>\n",
       "      <td>43.388319</td>\n",
       "      <td>-2.069289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>18</td>\n",
       "      <td>661.308549</td>\n",
       "      <td>13.672982</td>\n",
       "      <td>0.032773</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>46</td>\n",
       "      <td>1228.484939</td>\n",
       "      <td>6.018473</td>\n",
       "      <td>0.574253</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>105</td>\n",
       "      <td>2386.051744</td>\n",
       "      <td>4.117190</td>\n",
       "      <td>0.708750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>179</td>\n",
       "      <td>3836.547268</td>\n",
       "      <td>3.135788</td>\n",
       "      <td>0.778174</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>260</td>\n",
       "      <td>5408.787578</td>\n",
       "      <td>2.181718</td>\n",
       "      <td>0.845665</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>353</td>\n",
       "      <td>7213.884732</td>\n",
       "      <td>1.515350</td>\n",
       "      <td>0.892804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>471</td>\n",
       "      <td>9504.163768</td>\n",
       "      <td>1.139349</td>\n",
       "      <td>0.919402</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>612</td>\n",
       "      <td>12190.736032</td>\n",
       "      <td>0.941350</td>\n",
       "      <td>0.933409</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>787</td>\n",
       "      <td>15577.190686</td>\n",
       "      <td>0.843483</td>\n",
       "      <td>0.940332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>981</td>\n",
       "      <td>19272.722904</td>\n",
       "      <td>0.785962</td>\n",
       "      <td>0.944401</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>1197</td>\n",
       "      <td>23410.585395</td>\n",
       "      <td>0.746905</td>\n",
       "      <td>0.947164</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    iterations          time       residual       fitness\n",
       "0            0      0.000000  211514.619032 -14961.540996\n",
       "1            1     58.780774   62670.946861  -4432.341846\n",
       "2            2    117.977305   18569.047052  -1312.574112\n",
       "3            3    177.167643    5501.825362   -388.199044\n",
       "4            4    236.405998    1630.198477   -114.320216\n",
       "5            5    295.101554     483.385553    -33.194687\n",
       "6            6    354.392976     143.723622     -9.167007\n",
       "7            8    432.162266      43.388319     -2.069289\n",
       "8           18    661.308549      13.672982      0.032773\n",
       "9           46   1228.484939       6.018473      0.574253\n",
       "10         105   2386.051744       4.117190      0.708750\n",
       "11         179   3836.547268       3.135788      0.778174\n",
       "12         260   5408.787578       2.181718      0.845665\n",
       "13         353   7213.884732       1.515350      0.892804\n",
       "14         471   9504.163768       1.139349      0.919402\n",
       "15         612  12190.736032       0.941350      0.933409\n",
       "16         787  15577.190686       0.843483      0.940332\n",
       "17         981  19272.722904       0.785962      0.944401\n",
       "18        1197  23410.585395       0.746905      0.947164"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scf3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     -14934.990155\n",
       "1          0.874605\n",
       "2          0.894886\n",
       "3          0.904463\n",
       "4          0.910368\n",
       "5          0.914523\n",
       "6          0.917684\n",
       "7          0.920220\n",
       "8          0.922328\n",
       "9          0.924123\n",
       "10         0.925679\n",
       "11         0.927047\n",
       "12         0.928261\n",
       "13         0.929352\n",
       "14         0.930338\n",
       "15         0.931239\n",
       "16         0.932065\n",
       "17         0.932829\n",
       "18         0.933538\n",
       "19         0.934197\n",
       "20         0.934814\n",
       "21         0.935391\n",
       "22         0.935934\n",
       "23         0.936445\n",
       "24         0.936927\n",
       "25         0.937383\n",
       "26         0.937815\n",
       "27         0.938225\n",
       "28         0.938615\n",
       "29         0.938986\n",
       "           ...     \n",
       "171        0.952560\n",
       "172        0.952591\n",
       "173        0.952622\n",
       "174        0.952653\n",
       "175        0.952683\n",
       "176        0.952714\n",
       "177        0.952744\n",
       "178        0.952773\n",
       "179        0.952803\n",
       "180        0.952832\n",
       "181        0.952861\n",
       "182        0.952890\n",
       "183        0.952918\n",
       "184        0.952946\n",
       "185        0.952974\n",
       "186        0.953002\n",
       "187        0.953030\n",
       "188        0.953057\n",
       "189        0.953084\n",
       "190        0.953111\n",
       "191        0.953138\n",
       "192        0.953165\n",
       "193        0.953191\n",
       "194        0.953217\n",
       "195        0.953243\n",
       "196        0.953269\n",
       "197        0.953294\n",
       "198        0.953320\n",
       "199        0.953345\n",
       "200        0.953368\n",
       "Name: fitness, Length: 201, dtype: float64"
      ]
     },
     "execution_count": 131,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scf5['fitness']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = scf1.plot(x = 'time', y ='residual', label='Reg= 1e-07',marker='*')\n",
    "#ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax = scf2.plot(x = 'time', y ='residual',ax=ax, label='Reg = 1e-05', marker='^')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax = scf3.plot(x = 'time', y ='residual',ax=ax, label='Reg = 1e-03', marker= '|')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "\n",
    "ax = scf4.plot(x = 'time', y ='residual',ax=ax, label='Varying Reg', marker='.')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax = scf5.plot(x = 'time', y ='residual',ax=ax, label='ALS')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.35, 1.00))\n",
    "plt.title('Residual vs Time plot for SCF Tensor with Rank = 1000')\n",
    "plt.ylabel('Residual')\n",
    "plt.xlim(right = 25000)\n",
    "\n",
    "plt.savefig('SCF.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [],
   "source": [
    "timelapse1 = pd.read_csv('CP-NLS-timelapse-s64-R100-r10-regu1.0-tlibnumpy.csv')\n",
    "timelapse2 = pd.read_csv('CP-NLS-timelapse-s64-R100-r10-regu0.001-tlibnumpy.csv')\n",
    "timelapse3 = pd.read_csv('CP-DT-timelapse-s64-R100-r10-regu0.0-tlibnumpy.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>iterations</th>\n",
       "      <th>time</th>\n",
       "      <th>residual</th>\n",
       "      <th>fitness</th>\n",
       "      <th>Unnamed: 4</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>128234.308952</td>\n",
       "      <td>-201.675715</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>202.255587</td>\n",
       "      <td>170.297391</td>\n",
       "      <td>0.730843</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>421.652841</td>\n",
       "      <td>107.686112</td>\n",
       "      <td>0.829801</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>623.117763</td>\n",
       "      <td>98.675679</td>\n",
       "      <td>0.844042</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "      <td>842.178058</td>\n",
       "      <td>94.995062</td>\n",
       "      <td>0.849859</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   iterations        time       residual     fitness  Unnamed: 4\n",
       "0           0    0.000000  128234.308952 -201.675715        True\n",
       "1           1  202.255587     170.297391    0.730843        True\n",
       "2           2  421.652841     107.686112    0.829801        True\n",
       "3           3  623.117763      98.675679    0.844042        True\n",
       "4           4  842.178058      94.995062    0.849859        True"
      ]
     },
     "execution_count": 134,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "timelapse3.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 1)"
      ]
     },
     "execution_count": 135,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = timelapse1.plot(x = 'time', y ='fitness', label='Varying Reg')\n",
    "#ax.set_xscale('log', basex=2)\n",
    "#ax.set_yscale('log')\n",
    "ax = timelapse2.plot(x = 'time', y ='fitness',ax=ax, label='Reg = 1e-03')\n",
    "#ax.set_yscale('log')\n",
    "\n",
    "ax = timelapse3.plot(x = 'time', y ='fitness',ax=ax, label='ALS')\n",
    "plt.ylim(0,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [],
   "source": [
    "running = pd.read_csv('test_contraction.csv')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax =running.plot(x='nodes',y = 'mean_cg',marker='.')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "ax = running.plot(x='nodes',y = 'mean_als',ax= ax, marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.29, 1.00))\n",
    "plt.title('Weak Scaling plot for Order 3 tensor')\n",
    "plt.ylabel('Execution time')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>precond</th>\n",
       "      <th>nodes</th>\n",
       "      <th>size</th>\n",
       "      <th>iterations</th>\n",
       "      <th>cg_median</th>\n",
       "      <th>mean_cg</th>\n",
       "      <th>std_cg</th>\n",
       "      <th>nls_median</th>\n",
       "      <th>mean_nls</th>\n",
       "      <th>std_nls</th>\n",
       "      <th>mean_start_up</th>\n",
       "      <th>std_start_up</th>\n",
       "      <th>median_als</th>\n",
       "      <th>mean_als</th>\n",
       "      <th>std_als</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>800</td>\n",
       "      <td>10</td>\n",
       "      <td>0.934572</td>\n",
       "      <td>0.941204</td>\n",
       "      <td>0.026802</td>\n",
       "      <td>8.981448</td>\n",
       "      <td>8.989207</td>\n",
       "      <td>0.022938</td>\n",
       "      <td>8.047962</td>\n",
       "      <td>0.043712</td>\n",
       "      <td>5.702896</td>\n",
       "      <td>5.708350</td>\n",
       "      <td>0.021986</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1007</td>\n",
       "      <td>10</td>\n",
       "      <td>1.138576</td>\n",
       "      <td>1.139644</td>\n",
       "      <td>0.032060</td>\n",
       "      <td>12.375533</td>\n",
       "      <td>12.395700</td>\n",
       "      <td>0.190069</td>\n",
       "      <td>11.256031</td>\n",
       "      <td>0.173219</td>\n",
       "      <td>7.305395</td>\n",
       "      <td>7.321228</td>\n",
       "      <td>0.057188</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>1270</td>\n",
       "      <td>10</td>\n",
       "      <td>1.266575</td>\n",
       "      <td>1.249554</td>\n",
       "      <td>0.050557</td>\n",
       "      <td>17.730835</td>\n",
       "      <td>17.601065</td>\n",
       "      <td>0.228799</td>\n",
       "      <td>16.351482</td>\n",
       "      <td>0.185439</td>\n",
       "      <td>10.297462</td>\n",
       "      <td>10.311165</td>\n",
       "      <td>0.042368</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>8</td>\n",
       "      <td>1600</td>\n",
       "      <td>10</td>\n",
       "      <td>1.473251</td>\n",
       "      <td>1.473753</td>\n",
       "      <td>0.012198</td>\n",
       "      <td>20.465245</td>\n",
       "      <td>20.473787</td>\n",
       "      <td>0.092447</td>\n",
       "      <td>18.999991</td>\n",
       "      <td>0.100427</td>\n",
       "      <td>9.697104</td>\n",
       "      <td>9.740859</td>\n",
       "      <td>0.103931</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1</td>\n",
       "      <td>16</td>\n",
       "      <td>2016</td>\n",
       "      <td>10</td>\n",
       "      <td>1.993640</td>\n",
       "      <td>2.020360</td>\n",
       "      <td>0.167745</td>\n",
       "      <td>28.780091</td>\n",
       "      <td>28.765942</td>\n",
       "      <td>0.216046</td>\n",
       "      <td>26.745542</td>\n",
       "      <td>0.137010</td>\n",
       "      <td>11.180871</td>\n",
       "      <td>11.196595</td>\n",
       "      <td>0.097324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1</td>\n",
       "      <td>32</td>\n",
       "      <td>2540</td>\n",
       "      <td>10</td>\n",
       "      <td>2.550932</td>\n",
       "      <td>2.542482</td>\n",
       "      <td>0.093172</td>\n",
       "      <td>44.746001</td>\n",
       "      <td>44.737411</td>\n",
       "      <td>0.286335</td>\n",
       "      <td>42.194897</td>\n",
       "      <td>0.210408</td>\n",
       "      <td>19.138004</td>\n",
       "      <td>19.136511</td>\n",
       "      <td>0.037600</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   precond  nodes  size  iterations  cg_median   mean_cg    std_cg  \\\n",
       "0        1      1   800          10   0.934572  0.941204  0.026802   \n",
       "1        1      2  1007          10   1.138576  1.139644  0.032060   \n",
       "2        1      4  1270          10   1.266575  1.249554  0.050557   \n",
       "3        1      8  1600          10   1.473251  1.473753  0.012198   \n",
       "4        1     16  2016          10   1.993640  2.020360  0.167745   \n",
       "5        1     32  2540          10   2.550932  2.542482  0.093172   \n",
       "\n",
       "   nls_median   mean_nls   std_nls  mean_start_up  std_start_up  median_als  \\\n",
       "0    8.981448   8.989207  0.022938       8.047962      0.043712    5.702896   \n",
       "1   12.375533  12.395700  0.190069      11.256031      0.173219    7.305395   \n",
       "2   17.730835  17.601065  0.228799      16.351482      0.185439   10.297462   \n",
       "3   20.465245  20.473787  0.092447      18.999991      0.100427    9.697104   \n",
       "4   28.780091  28.765942  0.216046      26.745542      0.137010   11.180871   \n",
       "5   44.746001  44.737411  0.286335      42.194897      0.210408   19.138004   \n",
       "\n",
       "    mean_als   std_als  \n",
       "0   5.708350  0.021986  \n",
       "1   7.321228  0.057188  \n",
       "2  10.311165  0.042368  \n",
       "3   9.740859  0.103931  \n",
       "4  11.196595  0.097324  \n",
       "5  19.136511  0.037600  "
      ]
     },
     "execution_count": 140,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "running"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax =running.plot(x='nodes',y = 'mean_cg',marker='.')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "ax = running.plot(x='nodes',y = 'mean_als',ax= ax, marker='*')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "plt.fill_between(running['nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid('--')\n",
    "plt.legend(bbox_to_anchor=(1.29, 1.00))\n",
    "plt.title('Weak Scaling with preconditioning plot for Order 3 tensor')\n",
    "plt.ylabel('Execution time')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 386,
   "metadata": {},
   "outputs": [],
   "source": [
    "#NORMAL\n",
    "running_n = pd.read_csv('test_processes_contraction(1).csv')\n",
    "running_n = running_n[6:]\n",
    "running_n.loc[10]= [16,1024,2016,10,1.8425434827804565,1.8770971536636352,0.08560260381752474,10.932271003723145,10.9752436876297,0.10725325800024017,11.263166904449463,11.327024912834167,0.17090170403709248]\n",
    "running_n.loc[11]=[32,2048,2540,10,2.6108224391937256,2.6279966831207275,0.11474193941291168,18.32481348514557,18.33969430923462,0.16039030613557165,19.303141474723816,19.305547308921813,0.06484316096010047]\n",
    "\n",
    "#SVD\n",
    "running_s= pd.read_csv('svd_precond_test.csv')\n",
    "\n",
    "\n",
    "#PRECOND\n",
    "running_p = pd.read_csv('precond_test.csv')\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 391,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = running_p.plot(x='nodes',y = 'mean_als', marker='.', label='ALS', color = lighten_color('b', 0.55),linewidth=2)\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "ax =running_p.plot(x='nodes',y = 'mean_cg',marker='^',ax=ax, label='CG with Cholesky-based preconditioning',color='forestgreen',linestyle=':',linewidth=2)\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "#plt.fill_between(running_p['nodes'].values, y1=running_p['mean_cg'].values + 2.262*running_p['std_cg'].values, y2 = running_p['mean_cg'].values - 2.262*running_p['std_cg'].values, color = 'grey', alpha = 0.1)\n",
    "\n",
    "ax =running_s.plot(x='nodes',y = 'mean_cg',marker='*',ax=ax, label= 'CG with inverse-based preconditioning',color= lighten_color('r', 0.55),linewidth=2)\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "ax =running_n.plot(x='nodes',y = 'mean_cg',marker='v',ax=ax, label='CG w/o preconditioning',color = 'black',linestyle='--',linewidth=2)\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "#plt.fill_between(running_n['nodes'].values, y1=running_n['mean_cg'].values + 2.262*running_n['std_cg'].values, y2 = running_n['mean_cg'].values - 2.262*running_n['std_cg'].values, color = 'grey', alpha = 0.1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#plt.fill_between(running_s['nodes'].values, y1=running_s['mean_cg'].values + 2.262*running_s['std_cg'].values, y2 = running_s['mean_cg'].values - 2.262*running_s['std_cg'].values, color = 'brown', alpha = 0.1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#plt.fill_between(running_p['nodes'].values, y1=running_p['mean_als'].values + 2.262*running_p['std_als'].values, y2 = running_p['mean_als'].values - 2.262*running_p['std_als'].values, color = 'black', alpha = 0.1)\n",
    "\n",
    "plt.legend(loc=2,prop={'size': 8},fancybox=True, framealpha=0.2)\n",
    "\n",
    "plt.title('Weak Scaling for Order 3 Tensor')\n",
    "plt.ylabel('Execution time in seconds')\n",
    "plt.xlabel('Nodes')\n",
    "plt.grid(linestyle='--')\n",
    "plt.savefig('Weakscalingtotal.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "ballard and benson paper for matrix multiplication"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 333,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0      48.316089\n",
      "1      14.311335\n",
      "2       4.256365\n",
      "3       1.398590\n",
      "4       0.766488\n",
      "5       0.633356\n",
      "6       0.574397\n",
      "7       0.539951\n",
      "8       0.518415\n",
      "9       0.499993\n",
      "10      0.488009\n",
      "11      0.463768\n",
      "12      0.445131\n",
      "13      0.467176\n",
      "14      0.545721\n",
      "15      0.784789\n",
      "16      0.767223\n",
      "17      1.150256\n",
      "18      1.668826\n",
      "19      1.495991\n",
      "20      3.858741\n",
      "21      1.783040\n",
      "22      2.896969\n",
      "23      1.792323\n",
      "24      2.397950\n",
      "25      1.069546\n",
      "26      9.171297\n",
      "27      2.791793\n",
      "28      1.905409\n",
      "29      0.871997\n",
      "         ...    \n",
      "970     0.002116\n",
      "971     0.002116\n",
      "972     0.002116\n",
      "973     0.002116\n",
      "974     0.002116\n",
      "975     0.002116\n",
      "976     0.002116\n",
      "977     0.002116\n",
      "978     0.002115\n",
      "979     0.002115\n",
      "980     0.002115\n",
      "981     0.002115\n",
      "982     0.002119\n",
      "983     0.002112\n",
      "984     0.002603\n",
      "985     0.002106\n",
      "986     0.007224\n",
      "987     0.002097\n",
      "988     0.005189\n",
      "989     0.002088\n",
      "990     0.002511\n",
      "991     0.002084\n",
      "992     0.002093\n",
      "993     0.002083\n",
      "994     0.002083\n",
      "995     0.002082\n",
      "996     0.002082\n",
      "997     0.002082\n",
      "998     0.002082\n",
      "999     0.002081\n",
      "Name: fitness, Length: 1000, dtype: float64\n"
     ]
    }
   ],
   "source": [
    "NLS_mm = pd.read_csv('CP-NLS-mm-s16-R49-r10-regu1.0-tlibnumpy.csv')\n",
    "DT_mm = pd.read_csv('CP-DT-mm-s16-R49-r10-regu0.0-tlibnumpy.csv')\n",
    "\n",
    "NLS_mm['fitness'] = 1-NLS_mm['fitness']\n",
    "DT_mm['fitness'] = 1-DT_mm['fitness']\n",
    "\n",
    "print(NLS_mm['fitness'])\n",
    "NLS_mm =NLS_mm[:136]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 334,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0        0.000000\n",
      "1        0.455888\n",
      "2        0.470529\n",
      "3        0.495484\n",
      "4        0.541212\n",
      "5        0.604994\n",
      "6        0.697530\n",
      "7        0.813001\n",
      "8        0.975615\n",
      "9        1.174268\n",
      "10       1.450278\n",
      "11       1.669990\n",
      "12       1.951301\n",
      "13       2.203841\n",
      "14       2.502560\n",
      "15       2.743060\n",
      "16       2.897892\n",
      "17       3.075563\n",
      "18       3.351448\n",
      "19       3.461790\n",
      "20       3.819186\n",
      "21       3.965868\n",
      "22       4.223835\n",
      "23       4.380785\n",
      "24       4.602529\n",
      "25       4.702769\n",
      "26       5.229478\n",
      "27       5.285501\n",
      "28       5.490085\n",
      "29       5.660149\n",
      "          ...    \n",
      "106    143.939609\n",
      "107    144.089437\n",
      "108    150.181381\n",
      "109    150.201182\n",
      "110    150.272533\n",
      "111    156.361971\n",
      "112    156.392115\n",
      "113    162.485367\n",
      "114    162.538984\n",
      "115    168.628709\n",
      "116    168.692550\n",
      "117    174.783797\n",
      "118    175.490263\n",
      "119    181.608809\n",
      "120    187.226165\n",
      "121    193.321981\n",
      "122    199.424791\n",
      "123    205.518634\n",
      "124    211.621679\n",
      "125    217.719305\n",
      "126    223.819484\n",
      "127    229.912255\n",
      "128    236.005156\n",
      "129    242.110713\n",
      "130    248.210356\n",
      "131    254.323026\n",
      "132    260.418657\n",
      "133    266.510781\n",
      "134    272.632955\n",
      "135    278.743585\n",
      "Name: time, Length: 136, dtype: float64\n",
      "0      48.316089\n",
      "1      14.311335\n",
      "2       4.256365\n",
      "3       1.398590\n",
      "4       0.766488\n",
      "5       0.633356\n",
      "6       0.574397\n",
      "7       0.539951\n",
      "8       0.518415\n",
      "9       0.499993\n",
      "10      0.488009\n",
      "11      0.463768\n",
      "12      0.445131\n",
      "13      0.467176\n",
      "14      0.545721\n",
      "15      0.784789\n",
      "16      0.767223\n",
      "17      1.150256\n",
      "18      1.668826\n",
      "19      1.495991\n",
      "20      3.858741\n",
      "21      1.783040\n",
      "22      2.896969\n",
      "23      1.792323\n",
      "24      2.397950\n",
      "25      1.069546\n",
      "26      9.171297\n",
      "27      2.791793\n",
      "28      1.905409\n",
      "29      0.871997\n",
      "         ...    \n",
      "106     0.032734\n",
      "107     0.007039\n",
      "108     0.657154\n",
      "109     0.054545\n",
      "110     0.006705\n",
      "111     0.082147\n",
      "112     0.006679\n",
      "113     0.009101\n",
      "114     0.006486\n",
      "115     0.006696\n",
      "116     0.006443\n",
      "117     0.006436\n",
      "118     0.006419\n",
      "119     0.006409\n",
      "120     0.006403\n",
      "121     0.006400\n",
      "122     0.006399\n",
      "123     0.006398\n",
      "124     0.006398\n",
      "125     0.006397\n",
      "126     0.006397\n",
      "127     0.006397\n",
      "128     0.006397\n",
      "129     0.006396\n",
      "130     0.006394\n",
      "131     0.006392\n",
      "132     0.006387\n",
      "133     0.006380\n",
      "134     0.006369\n",
      "135     0.006357\n",
      "Name: fitness, Length: 136, dtype: float64\n"
     ]
    }
   ],
   "source": [
    "print(NLS_mm['time'])\n",
    "print(NLS_mm['fitness'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 335,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax =DT_mm.plot(y='fitness', x='time',label='ALS',linewidth= w,color = lighten_color('b', 0.55))\n",
    "NLS_mm.plot(y='fitness',x='time',ax=ax, label= 'GN w/ varying '+r'$\\lambda$',color = lighten_color('r', 0.55), linestyle='-',linewidth= w,marker='*')\n",
    "plt.yscale('log')\n",
    "plt.yscale('log')\n",
    "plt.grid(linestyle='--',color='gray')\n",
    "plt.legend(loc=3,prop={'size': 8.8})\n",
    "plt.title('Matrix Multiplication tensor with s=16, R=49')\n",
    "plt.ylabel('Relative residual norm',fontsize =11)\n",
    "plt.xlabel('Time in seconds',fontsize =11)\n",
    "plt.savefig('MM16.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 379,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>nodes</th>\n",
       "      <th>size</th>\n",
       "      <th>iterations</th>\n",
       "      <th>cg_median</th>\n",
       "      <th>mean_cg</th>\n",
       "      <th>std_cg</th>\n",
       "      <th>nls_median</th>\n",
       "      <th>mean_nls</th>\n",
       "      <th>std_nls</th>\n",
       "      <th>median_als</th>\n",
       "      <th>mean_als</th>\n",
       "      <th>std_als</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.191929</td>\n",
       "      <td>1.189751</td>\n",
       "      <td>0.008537</td>\n",
       "      <td>11.746740</td>\n",
       "      <td>11.747730</td>\n",
       "      <td>0.029466</td>\n",
       "      <td>11.734077</td>\n",
       "      <td>11.752768</td>\n",
       "      <td>0.059296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>4</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.150038</td>\n",
       "      <td>1.158790</td>\n",
       "      <td>0.040067</td>\n",
       "      <td>7.817626</td>\n",
       "      <td>7.847559</td>\n",
       "      <td>0.076932</td>\n",
       "      <td>7.895288</td>\n",
       "      <td>7.895888</td>\n",
       "      <td>0.076717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>8</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.293649</td>\n",
       "      <td>1.295920</td>\n",
       "      <td>0.015075</td>\n",
       "      <td>4.656484</td>\n",
       "      <td>4.659560</td>\n",
       "      <td>0.042624</td>\n",
       "      <td>4.831977</td>\n",
       "      <td>4.831450</td>\n",
       "      <td>0.034602</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>16</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.401127</td>\n",
       "      <td>1.405493</td>\n",
       "      <td>0.014165</td>\n",
       "      <td>2.938362</td>\n",
       "      <td>2.943328</td>\n",
       "      <td>0.013473</td>\n",
       "      <td>3.051363</td>\n",
       "      <td>3.045358</td>\n",
       "      <td>0.033647</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>32</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.975762</td>\n",
       "      <td>2.000892</td>\n",
       "      <td>0.059193</td>\n",
       "      <td>3.743958</td>\n",
       "      <td>3.770403</td>\n",
       "      <td>0.065037</td>\n",
       "      <td>3.424834</td>\n",
       "      <td>3.425000</td>\n",
       "      <td>0.034994</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   nodes  size  iterations  cg_median   mean_cg    std_cg  nls_median  \\\n",
       "0      2  1200          10   1.191929  1.189751  0.008537   11.746740   \n",
       "1      4  1200          10   1.150038  1.158790  0.040067    7.817626   \n",
       "2      8  1200          10   1.293649  1.295920  0.015075    4.656484   \n",
       "3     16  1200          10   1.401127  1.405493  0.014165    2.938362   \n",
       "4     32  1200          10   1.975762  2.000892  0.059193    3.743958   \n",
       "\n",
       "    mean_nls   std_nls  median_als   mean_als   std_als  \n",
       "0  11.747730  0.029466   11.734077  11.752768  0.059296  \n",
       "1   7.847559  0.076932    7.895288   7.895888  0.076717  \n",
       "2   4.659560  0.042624    4.831977   4.831450  0.034602  \n",
       "3   2.943328  0.013473    3.051363   3.045358  0.033647  \n",
       "4   3.770403  0.065037    3.424834   3.425000  0.034994  "
      ]
     },
     "execution_count": 379,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "running = pd.read_csv('strongscaling.csv')\n",
    "running_svd = pd.read_csv('strongsvd.csv')\n",
    "running"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 383,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>precond</th>\n",
       "      <th>nodes</th>\n",
       "      <th>size</th>\n",
       "      <th>iterations</th>\n",
       "      <th>cg_median</th>\n",
       "      <th>mean_cg</th>\n",
       "      <th>std_cg</th>\n",
       "      <th>nls_median</th>\n",
       "      <th>mean_nls</th>\n",
       "      <th>std_nls</th>\n",
       "      <th>mean_start_up</th>\n",
       "      <th>std_start_up</th>\n",
       "      <th>median_als</th>\n",
       "      <th>mean_als</th>\n",
       "      <th>std_als</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.241822</td>\n",
       "      <td>1.238939</td>\n",
       "      <td>0.009501</td>\n",
       "      <td>19.293823</td>\n",
       "      <td>19.319808</td>\n",
       "      <td>0.057712</td>\n",
       "      <td>18.080842</td>\n",
       "      <td>0.062121</td>\n",
       "      <td>11.905591</td>\n",
       "      <td>11.902099</td>\n",
       "      <td>0.028116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>4</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.173207</td>\n",
       "      <td>1.168452</td>\n",
       "      <td>0.007041</td>\n",
       "      <td>14.269923</td>\n",
       "      <td>14.292888</td>\n",
       "      <td>0.082061</td>\n",
       "      <td>13.124408</td>\n",
       "      <td>0.084444</td>\n",
       "      <td>7.405947</td>\n",
       "      <td>7.413780</td>\n",
       "      <td>0.036240</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>8</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.281392</td>\n",
       "      <td>1.275142</td>\n",
       "      <td>0.015901</td>\n",
       "      <td>12.917989</td>\n",
       "      <td>12.902668</td>\n",
       "      <td>0.064741</td>\n",
       "      <td>11.627500</td>\n",
       "      <td>0.051752</td>\n",
       "      <td>4.959994</td>\n",
       "      <td>4.995771</td>\n",
       "      <td>0.092558</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>16</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.414720</td>\n",
       "      <td>1.414071</td>\n",
       "      <td>0.009489</td>\n",
       "      <td>11.692806</td>\n",
       "      <td>11.682576</td>\n",
       "      <td>0.037571</td>\n",
       "      <td>10.268474</td>\n",
       "      <td>0.030311</td>\n",
       "      <td>2.952155</td>\n",
       "      <td>2.955685</td>\n",
       "      <td>0.014694</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1</td>\n",
       "      <td>32</td>\n",
       "      <td>1200</td>\n",
       "      <td>10</td>\n",
       "      <td>1.820884</td>\n",
       "      <td>1.867163</td>\n",
       "      <td>0.090197</td>\n",
       "      <td>13.944177</td>\n",
       "      <td>13.867535</td>\n",
       "      <td>0.390904</td>\n",
       "      <td>12.000344</td>\n",
       "      <td>0.343355</td>\n",
       "      <td>3.492795</td>\n",
       "      <td>3.505576</td>\n",
       "      <td>0.107454</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   precond  nodes  size  iterations  cg_median   mean_cg    std_cg  \\\n",
       "0        1      2  1200          10   1.241822  1.238939  0.009501   \n",
       "1        1      4  1200          10   1.173207  1.168452  0.007041   \n",
       "2        1      8  1200          10   1.281392  1.275142  0.015901   \n",
       "3        1     16  1200          10   1.414720  1.414071  0.009489   \n",
       "4        1     32  1200          10   1.820884  1.867163  0.090197   \n",
       "\n",
       "   nls_median   mean_nls   std_nls  mean_start_up  std_start_up  median_als  \\\n",
       "0   19.293823  19.319808  0.057712      18.080842      0.062121   11.905591   \n",
       "1   14.269923  14.292888  0.082061      13.124408      0.084444    7.405947   \n",
       "2   12.917989  12.902668  0.064741      11.627500      0.051752    4.959994   \n",
       "3   11.692806  11.682576  0.037571      10.268474      0.030311    2.952155   \n",
       "4   13.944177  13.867535  0.390904      12.000344      0.343355    3.492795   \n",
       "\n",
       "    mean_als   std_als  \n",
       "0  11.902099  0.028116  \n",
       "1   7.413780  0.036240  \n",
       "2   4.995771  0.092558  \n",
       "3   2.955685  0.014694  \n",
       "4   3.505576  0.107454  "
      ]
     },
     "execution_count": 383,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "running_svd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 385,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = running.plot(x='nodes',y = 'mean_als', marker='.',color=lighten_color('b', 0.55),linewidth=2,label='ALS')\n",
    "\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "#ax =running.plot(x='nodes',y = 'mean_cg',marker='^',ax=ax, label='CG with Cholesky-based preconditioning',color='forestgreen',linestyle=':',linewidth=2)\n",
    "\n",
    "\n",
    "\n",
    "ax = running_svd.plot(x='nodes',y = 'mean_cg',marker='*',ax= ax,color=lighten_color('r', 0.55),linewidth=2,label='CG with inverse-based preconditioning')\n",
    "\n",
    "ax.set_xscale('log', basex=2)\n",
    "ax.set_yscale('log', basey=2)\n",
    "\n",
    "\n",
    "\n",
    "#plt.fill_between(running['nodes'].values, y1=running['mean_cg'].values + 2.262*running['std_cg'].values, y2 = running['mean_cg'].values - 2.262*running['std_cg'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "\n",
    "\n",
    "#plt.fill_between(running['nodes'].values, y1=running['mean_als'].values + 2.262*running['std_als'].values, y2 = running['mean_als'].values - 2.262*running['std_als'].values, color = 'grey', alpha = 0.3)\n",
    "\n",
    "plt.grid(linestyle='--')\n",
    "plt.legend()\n",
    "plt.title('Strong Scaling for Order 3 tensor')\n",
    "plt.ylabel('Execution time in seconds')\n",
    "plt.xlabel(\"Nodes\")\n",
    "plt.savefig('StrongScaling.pdf',bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 426,
   "metadata": {},
   "outputs": [],
   "source": [
    "NLS_s4 = pd.read_csv('ConvprobCP-NLS-negrandom-s4-fR3-lR9-regu1.0-tlibnumpy.csv')\n",
    "DT_s4 = pd.read_csv('ConvprobCP-DT-negrandom-s4-fR3-lR9-regu0.0-tlibnumpy.csv')\n",
    "NLS_s4new=pd.read_csv('Convprob-NLS-negrandom-15.csv')\n",
    "DT_s4.loc[DT_s4.residual <= 5e-05, 'converged'] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 393,
   "metadata": {},
   "outputs": [],
   "source": [
    "real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "real_data['converged'] = NLS_s4[NLS_s4['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "real_data['algorithm'] = 'NLS'\n",
    "real_data['R'] = 3\n",
    "\n",
    "\n",
    "new_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "\n",
    "new_data['converged'] = DT_s4[DT_s4['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "new_data['algorithm'] = 'ALS'\n",
    "new_data['R'] = 3\n",
    "\n",
    "\n",
    "after = pd.concat([real_data,new_data]).reset_index(drop=True)\n",
    "\n",
    "for R in range(4,10):\n",
    "    real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "    real_data['converged'] = NLS_s4[NLS_s4['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    real_data['R'] = R\n",
    "    real_data['algorithm'] = 'NLS'\n",
    "\n",
    "\n",
    "    new_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "\n",
    "    new_data['converged'] = DT_s4[DT_s4['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    new_data['algorithm'] = 'ALS'\n",
    "    new_data['R'] = R\n",
    "\n",
    "    after2 = pd.concat([real_data,new_data]).reset_index(drop=True)\n",
    "    \n",
    "    after = pd.concat([after,after2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 394,
   "metadata": {},
   "outputs": [],
   "source": [
    "state = 24\n",
    "new_after = after[np.logical_and(after['R'] ==3,after['algorithm'] =='NLS')].sample(n=100,random_state=state)\n",
    "new_after2 =  after[np.logical_and(after['R'] ==3,after['algorithm'] =='ALS')].sample(n=100,random_state=state)\n",
    "real_after = pd.concat([new_after,new_after2]).reset_index(drop=True)\n",
    "\n",
    "for R in range(4,10):\n",
    "    new_after = after[np.logical_and(after['R'] ==R,after['algorithm'] =='NLS')].sample(n=100,random_state=state)\n",
    "    real_after = pd.concat([real_after,new_after]).reset_index(drop=True)\n",
    "\n",
    "    new_after2 =  after[np.logical_and(after['R'] ==R,after['algorithm'] =='ALS')].sample(n=100,random_state=state)\n",
    "    real_after = pd.concat([real_after,new_after2]).reset_index(drop=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 395,
   "metadata": {},
   "outputs": [],
   "source": [
    "conv = real_after[real_after['converged']>0] \n",
    "p_val1neg = []\n",
    "p_val2neg = []\n",
    "for R in range(3,10):\n",
    "    p_val1neg += [sum(conv[conv['algorithm']=='NLS']['R'] ==R)/100]\n",
    "    p_val2neg += [sum(conv[conv['algorithm']=='ALS']['R'] ==R)/100]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 433,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = 0.35\n",
    "plt.plot(np.arange(3,10), p_val1neg,color = lighten_color('r', 0.55),label='GN w/ 5 init',marker ='*')\n",
    "plt.plot(np.arange(3,10), p_val1new,color = lighten_color('r', 0.55),label='GN w/ 15 init',linestyle= ':',marker ='v')\n",
    "#plt.plot(np.arange(3,10), p_val4,color = lighten_color('b', 0.55),label='ALS w/ 15 init',linestyle= '--',marker='^')\n",
    "plt.plot(np.arange(3,10), p_val2neg,color = lighten_color('b', 0.55), label='ALS w/ 5 init',marker='^')\n",
    "\n",
    "plt.grid(linestyle='--',alpha =0.35)\n",
    "plt.legend()\n",
    "plt.legend(loc=3,prop={'size': 8.5},fancybox=True, framealpha=0.3)\n",
    "plt.ylabel('Probability',fontsize=11)\n",
    "plt.xlabel('Rank',fontsize = 11)\n",
    "plt.title('NegRandom tensor with s=4')\n",
    "plt.savefig('Probability_for_negs=4.pdf',bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 427,
   "metadata": {},
   "outputs": [],
   "source": [
    "real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "real_data['converged'] = NLS_s4new[NLS_s4new['R'] == 3].groupby('problem')['converged'].sum().values\n",
    "real_data['algorithm'] = 'NLS'\n",
    "real_data['R'] = 3\n",
    "\n",
    "after_n = real_data\n",
    "\n",
    "for R in range(4,10):\n",
    "    real_data = pd.DataFrame(columns =['R','converged','algorithm'] )\n",
    "    real_data['converged'] = NLS_s4new[NLS_s4new['R'] == R].groupby('problem')['converged'].sum().values\n",
    "    real_data['R'] = R\n",
    "    real_data['algorithm'] = 'NLS'\n",
    "    after_n = pd.concat([after_n,real_data]).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 428,
   "metadata": {},
   "outputs": [],
   "source": [
    "conv = after_n[after_n['converged']>0] \n",
    "p_val1new = []\n",
    "for R in range(3,10):\n",
    "    p_val1new += [sum(conv[conv['algorithm']=='NLS']['R'] ==R)/100]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

